Neutrino masses and mixing angles in the Plan B Model

The Plan B Model was proposed to improve the global fit quality of the Standard Model to observables involving the $b\rightarrow s \ell^+ \ell^-$ transition whilst simultaneously providing a qualitative explanation for the small magnitudes of some off-diagonal quark mixing matrix entries. The model is based on applying an additional spontaneously broken $U(1)_{3B_3-L_e-2L_\mu}$ gauge symmetry to the Standard Model with family-dependent fermion charges. Right-handed neutrino fields are present and cancel gauge anomalies. We investigate the implications of the Plan B Model for neutrino masses and mixing angles. The model naturally suggests a Froggatt-Nielsen mechanism for neutrino masses and mixing hierarchies. We find that an implementation of the Froggatt-Nielsen mechanism works when additional suppression is present from a clockwork mechanism. We show how current neutrino oscillation data can be fit with order unity fundamental dimensionless couplings.

==> anc/Inverted_Hierarchy.json <==
{
  "hierarchy": "IH",
  "n_runs": 3,
  "min_live": 50000,
  "logZ_combined": -29.07144094412751,
  "logZerr_combined": 0.027836081091942303,
  "logZ_mean": -29.074184877065324,
  "logZ_SD": 0.0912007137219816,
  "p30_mean": 68.92576296251384,
  "p30_SD": 5.080972036346794,
  "skilling_sigma": 0.026457513110645904,
  "individual_runs": [
    {
      "run_i": 0,
      "logZ": -29.05390240286036,
      "logZerr": 0.04863979058502687,
      "p30": 63.601943889637234,
      "ncall": 724361396,
      "niter": 1722320,
      "ess": 292768.45445460867,
      "min_live": 50000,
      "dlogz": 0.2,
      "sampler": "ultranest",
      "elapsed_hours": 51.489881505436365,
      "H_nats": 26.578214522783924,
      "Herr_nats": 0.01792230653501994,
      "samples_count": 1722320
    },
    {
      "run_i": 1,
      "logZ": -28.994832895913614,
      "logZerr": 0.06015228177709036,
      "p30": 73.72285157659283,
      "ncall": 724301673,
      "niter": 1718516,
      "ess": 294785.4251622232,
      "min_live": 50000,
      "dlogz": 0.2,
      "sampler": "ultranest",
      "elapsed_hours": 51.796440099875134,
      "H_nats": 26.458148863232196,
      "Herr_nats": 0.018831458607302,
      "samples_count": 1718516
    },
    {
      "run_i": 2,
      "logZ": -29.173819332422,
      "logZerr": 0.01937658189318282,
      "p30": 69.45249342131147,
      "ncall": 734997436,
      "niter": 1728308,
      "ess": 292564.9658916114,
      "min_live": 50000,
      "dlogz": 0.2,
      "sampler": "ultranest",
      "elapsed_hours": 57.98964543037945,
      "H_nats": 26.692152357004737,
      "Herr_nats": 0.01524208995759922,
      "samples_count": 1728308
    }
  ],
  "merged_statistics": {
    "hierarchy": "IH",
    "n_runs": 3,
    "min_live": 50000,
    "logZ_combined": -29.07144094412751,
    "logZerr_combined": 0.027836081091942303,
    "logZ_mean": -29.074184877065324,
    "logZ_SD": 0.0912007137219816,
    "p30_mean": 68.92576296251384,
    "p30_SD": 5.080972036346794,
    "p30_pooled": 68.92284293105396,
    "skilling_sigma": 0.026457513110645904,
    "total_ncall": 2183660505,
    "mean_ncall": 727886835.0,
    "total_niter": 5169144,
    "mean_niter": 1723048.0,
    "total_ess": 880118.8455084433,
    "total_samples": 5169144,
    "total_elapsed_hours": 161.27596703569094,
    "mean_elapsed_hours": 53.75865567856365
  }
}

==> anc/Inverted_Hierarchy.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    160405,       3408]
NotebookOptionsPosition[    157042,       3351]
NotebookOutlinePosition[    157468,       3368]
CellTagsIndexPosition[    157425,       3365]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"2.", " ", "Input", " ", "experimental", " ", "values"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"em21", "=", 
   RowBox[{"8", "*", 
    RowBox[{"10", "^", 
     RowBox[{"-", "5"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"em31", "=", 
   RowBox[{"2.5", "*", 
    RowBox[{"10", "^", 
     RowBox[{"-", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Rexp", "=", 
    RowBox[{"em21", "/", "em31"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Theta]13", "=", 
   RowBox[{"8.5", " ", "Degree"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Theta]12", "=", 
   RowBox[{"33.4", " ", "Degree"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Theta]23", "=", 
   RowBox[{"49.1", " ", "Degree"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9636561718907604`*^9, 3.9636562107883034`*^9}, {
   3.9636567232829323`*^9, 3.963656811176996*^9}, 3.9636570160979176`*^9, {
   3.9639137327766075`*^9, 3.963913770584049*^9}, {3.964012685125353*^9, 
   3.96401269168783*^9}, {3.96469707986343*^9, 3.9646970867676373`*^9}, 
   3.964697201753105*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"34a26d6c-c5ca-7a48-96f6-f579afd80e81"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Array", "[", "\[IndentingNewLine]", "\t\t", 
    RowBox[{
     RowBox[{
      RowBox[{"Symbol", "[", "\[IndentingNewLine]", "\t\t\t", 
       RowBox[{"\"\<m\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"Min", "[", 
          RowBox[{"#1", ",", "#2"}], "]"}], "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"Max", "[", 
          RowBox[{"#1", ",", "#2"}], "]"}], "]"}]}], "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"M", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9636644503277473`*^9, 3.9636644730422363`*^9}, 
   3.9636661638963833`*^9, {3.964088893820734*^9, 3.964088911091463*^9}, {
   3.96408897630591*^9, 3.964089095966633*^9}, {3.9640902147756405`*^9, 
   3.9640902367816887`*^9}, 3.964090328780628*^9, 3.9640903690816174`*^9, {
   3.9640904177896805`*^9, 3.964090449257204*^9}, {3.9640905174678936`*^9, 
   3.964090522762188*^9}, {3.96409055738842*^9, 3.9640906176601048`*^9}, 
   3.9640907892527447`*^9, {3.964090830037697*^9, 3.964090833601919*^9}, {
   3.964090872069092*^9, 3.964090874970854*^9}, {3.9640909059715424`*^9, 
   3.9640909313833523`*^9}, {3.964091425346298*^9, 3.9640914473801193`*^9}, {
   3.964091654990261*^9, 3.9640916569681625`*^9}, {3.964091707469906*^9, 
   3.9640917104787273`*^9}, {3.9640917528714485`*^9, 3.96409179560874*^9}, {
   3.964091848857723*^9, 3.964091876406166*^9}, {3.96409191988447*^9, 
   3.9640920237138863`*^9}, {3.9640920855448*^9, 3.964092105268715*^9}, {
   3.964092158918646*^9, 3.964092171217163*^9}, {3.9640922236166363`*^9, 
   3.9640922265524597`*^9}, {3.96409310682061*^9, 3.964093143174982*^9}, {
   3.9640971556748257`*^9, 3.964097168423151*^9}, {3.9640979723917885`*^9, 
   3.9640979831742706`*^9}, {3.9640981551773415`*^9, 3.964098161689535*^9}, {
   3.9640981975497894`*^9, 3.964098238942919*^9}, {3.9640983199334793`*^9, 
   3.9640983218111553`*^9}, {3.964098667235012*^9, 3.964098669653429*^9}, {
   3.9640989770963116`*^9, 3.964098978486328*^9}, {3.964099073976866*^9, 
   3.9640991562078094`*^9}, {3.9640991989647484`*^9, 
   3.9640992019870167`*^9}, {3.9640992426156826`*^9, 3.964099264316887*^9}, {
   3.96409932083132*^9, 3.9640993239174957`*^9}, {3.964099355901781*^9, 
   3.9640993584082947`*^9}, {3.9640993967578945`*^9, 
   3.9640994000426254`*^9}, {3.964099441647665*^9, 3.9640994441343403`*^9}, {
   3.964099499306263*^9, 3.964099504745922*^9}, {3.964100363401142*^9, 
   3.964100364976801*^9}, {3.9641004215140247`*^9, 3.9641004232082825`*^9}, 
   3.9641005612432423`*^9, 3.964100618614048*^9, {3.964100686454319*^9, 
   3.96410069498489*^9}, {3.964101133829649*^9, 3.9641011484181385`*^9}, {
   3.9641012700760345`*^9, 3.9641012748920918`*^9}, 3.964102693657633*^9, 
   3.9641027240708733`*^9, {3.96410276231085*^9, 3.964102766759783*^9}, {
   3.9641028078962593`*^9, 3.964102810625307*^9}, 3.96410288439172*^9, {
   3.9641029410408096`*^9, 3.9641029700395546`*^9}, {3.964103013816347*^9, 
   3.9641030233771324`*^9}, {3.9641031249961376`*^9, 3.964103138664673*^9}, {
   3.964103395499607*^9, 3.9641034031415577`*^9}, {3.964103446062269*^9, 
   3.9641034555227127`*^9}, {3.964160117730978*^9, 3.964160227514097*^9}, {
   3.964172050117876*^9, 3.964172051887045*^9}, {3.964180490721998*^9, 
   3.9641805787004414`*^9}, 3.964180613223526*^9, 3.9641806490734844`*^9, {
   3.9641808214785404`*^9, 3.9641808555010796`*^9}, {3.9641815998353558`*^9, 
   3.964181602942911*^9}, {3.9641816342783527`*^9, 3.964181646698475*^9}, {
   3.9641817350397434`*^9, 3.9641817370524025`*^9}, {3.964181791891325*^9, 
   3.964181795399246*^9}, {3.964182239871546*^9, 3.964182241525833*^9}, {
   3.96418801909194*^9, 3.964188034760559*^9}, {3.964255798238781*^9, 
   3.964255805008663*^9}, {3.964613919041111*^9, 3.9646139379074726`*^9}, {
   3.9646415742154408`*^9, 3.964641576128933*^9}, {3.964641613442415*^9, 
   3.96464161533329*^9}, {3.964696048520956*^9, 3.964696057102993*^9}, {
   3.964696502169901*^9, 3.964696547777773*^9}, {3.964696590181036*^9, 
   3.9646965911200905`*^9}, 3.96469719928928*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"9d65877f-b3a5-3242-a57d-d6c6454ae960"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"m11", "m12", "m13"},
     {"m12", "m22", "m23"},
     {"m13", "m23", "m33"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.964696251074751*^9, 3.964696505170212*^9, 
  3.9646965496542473`*^9, 3.964696608152895*^9, 3.9646970903135624`*^9, 
  3.9646971699802303`*^9, 3.9646972084395065`*^9, 3.9647014077225304`*^9, 
  3.964703980799904*^9, 3.9647710142818565`*^9, 3.9648852035842037`*^9, 
  3.965291808161995*^9, 3.9652990401578007`*^9, 3.968144508088085*^9, 
  3.968835005147188*^9, 3.968836614103899*^9, 3.968836728693041*^9, 
  3.971088927706209*^9, 3.9712344664838142`*^9, 3.971934473759804*^9, 
  3.9931845225955963`*^9, 3.996907560128689*^9},
 CellLabel->
  "Out[56]//MatrixForm=",ExpressionUUID->"33849bd4-7d97-114c-b1c4-\
20fceaaf57e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mi", " ", "=", " ", 
     RowBox[{"Inverse", "[", "M", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Mi", "//", "MatrixForm"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M22", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"i", "==", "1"}], "&&", 
             RowBox[{"j", "==", "1"}]}], "||", 
            RowBox[{
             RowBox[{"i", "==", "3"}], "&&", 
             RowBox[{"j", "==", "1"}]}], "||", 
            RowBox[{
             RowBox[{"i", "==", "1"}], "&&", 
             RowBox[{"j", "==", "3"}]}]}], ",", "0", ",", 
           RowBox[{"M", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"M22", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"iM22", " ", "=", " ", 
     RowBox[{"Inverse", "[", "M22", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"iM22", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.9636644503277473`*^9, 3.9636644730422363`*^9}, 
   3.9636661638963833`*^9, {3.964088893820734*^9, 3.964088911091463*^9}, {
   3.96408897630591*^9, 3.964089095966633*^9}, {3.9640902147756405`*^9, 
   3.9640902367816887`*^9}, 3.964090328780628*^9, 3.9640903690816174`*^9, {
   3.9640904177896805`*^9, 3.964090449257204*^9}, {3.9640905174678936`*^9, 
   3.964090522762188*^9}, {3.96409055738842*^9, 3.9640906176601048`*^9}, 
   3.9640907892527447`*^9, {3.964090830037697*^9, 3.964090833601919*^9}, {
   3.964090872069092*^9, 3.964090874970854*^9}, {3.9640909059715424`*^9, 
   3.9640909313833523`*^9}, {3.964091425346298*^9, 3.9640914473801193`*^9}, {
   3.964091654990261*^9, 3.9640916569681625`*^9}, {3.964091707469906*^9, 
   3.9640917104787273`*^9}, {3.9640917528714485`*^9, 3.96409179560874*^9}, {
   3.964091848857723*^9, 3.964091876406166*^9}, {3.96409191988447*^9, 
   3.9640920237138863`*^9}, {3.9640920855448*^9, 3.964092105268715*^9}, {
   3.964092158918646*^9, 3.964092171217163*^9}, {3.9640922236166363`*^9, 
   3.9640922265524597`*^9}, {3.96409310682061*^9, 3.964093143174982*^9}, {
   3.9640971556748257`*^9, 3.964097168423151*^9}, {3.9640979723917885`*^9, 
   3.9640979831742706`*^9}, {3.9640981551773415`*^9, 3.964098161689535*^9}, {
   3.9640981975497894`*^9, 3.964098238942919*^9}, {3.9640983199334793`*^9, 
   3.9640983218111553`*^9}, {3.964098667235012*^9, 3.964098669653429*^9}, {
   3.9640989770963116`*^9, 3.964098978486328*^9}, {3.964099073976866*^9, 
   3.9640991562078094`*^9}, {3.9640991989647484`*^9, 
   3.9640992019870167`*^9}, {3.9640992426156826`*^9, 3.964099264316887*^9}, {
   3.96409932083132*^9, 3.9640993239174957`*^9}, {3.964099355901781*^9, 
   3.9640993584082947`*^9}, {3.9640993967578945`*^9, 
   3.9640994000426254`*^9}, {3.964099441647665*^9, 3.9640994441343403`*^9}, {
   3.964099499306263*^9, 3.964099504745922*^9}, {3.964100363401142*^9, 
   3.964100364976801*^9}, {3.9641004215140247`*^9, 3.9641004232082825`*^9}, 
   3.9641005612432423`*^9, 3.964100618614048*^9, {3.964100686454319*^9, 
   3.96410069498489*^9}, {3.964101133829649*^9, 3.9641011484181385`*^9}, {
   3.9641012700760345`*^9, 3.9641012748920918`*^9}, 3.964102693657633*^9, 
   3.9641027240708733`*^9, {3.96410276231085*^9, 3.964102766759783*^9}, {
   3.9641028078962593`*^9, 3.964102810625307*^9}, 3.96410288439172*^9, {
   3.9641029410408096`*^9, 3.9641029700395546`*^9}, {3.964103013816347*^9, 
   3.9641030233771324`*^9}, {3.9641031249961376`*^9, 3.964103138664673*^9}, {
   3.964103395499607*^9, 3.9641034031415577`*^9}, {3.964103446062269*^9, 
   3.9641034555227127`*^9}, {3.964160117730978*^9, 3.964160227514097*^9}, {
   3.964172050117876*^9, 3.964172051887045*^9}, {3.964180490721998*^9, 
   3.9641805787004414`*^9}, 3.964180613223526*^9, 3.9641806490734844`*^9, {
   3.9641808214785404`*^9, 3.9641808555010796`*^9}, {3.9641815998353558`*^9, 
   3.964181602942911*^9}, {3.9641816342783527`*^9, 3.964181646698475*^9}, {
   3.9641817350397434`*^9, 3.9641817370524025`*^9}, {3.964181791891325*^9, 
   3.964181795399246*^9}, {3.964182239871546*^9, 3.964182241525833*^9}, {
   3.96418801909194*^9, 3.964188034760559*^9}, {3.964255798238781*^9, 
   3.964255805008663*^9}, {3.964613919041111*^9, 3.9646139379074726`*^9}, {
   3.9646415742154408`*^9, 3.964641576128933*^9}, {3.964641613442415*^9, 
   3.96464161533329*^9}, {3.964696048520956*^9, 3.9646960820654545`*^9}, {
   3.9652985703491116`*^9, 3.965298571653963*^9}, {3.9678806024249*^9, 
   3.967880604283663*^9}, {3.9681445164655704`*^9, 3.9681445180490227`*^9}, {
   3.968835009918543*^9, 3.96883501272983*^9}, {3.971088935409935*^9, 
   3.9710889373710175`*^9}, {3.9710919842118893`*^9, 3.9710919991366615`*^9}, 
   3.9712344585141335`*^9, {3.9719344814788265`*^9, 3.971934517834732*^9}, {
   3.9931845402727566`*^9, 3.993184548575485*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"ad149df6-ffb5-ab46-9489-0a1e0e285565"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "m12", "0"},
     {"m12", "m22", "m23"},
     {"0", "m23", "m33"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9636644734307384`*^9, 3.963666088901249*^9, 3.9636661645028076`*^9, 
   3.963667330676176*^9, 3.963668530020506*^9, 3.9636687665156116`*^9, 
   3.963898419894516*^9, 3.963913717047201*^9, {3.963913777324753*^9, 
   3.9639137948925095`*^9}, 3.9639139331884823`*^9, 3.9639141981907063`*^9, 
   3.9639181463598785`*^9, 3.9639197482330055`*^9, 3.963920276937851*^9, 
   3.963986182894743*^9, 3.963986225835556*^9, 3.9639954147572327`*^9, 
   3.964012693362896*^9, 3.9640165852789497`*^9, {3.9640887733838024`*^9, 
   3.9640887816783123`*^9}, 3.9640889115509453`*^9, {3.9640890302937202`*^9, 
   3.964089064319683*^9}, 3.9640890969138546`*^9, {3.9640902193770447`*^9, 
   3.9640902373377266`*^9}, 3.964090369727928*^9, {3.9640904217244225`*^9, 
   3.964090449749304*^9}, 3.9640905245758915`*^9, {3.964090585756586*^9, 
   3.9640906180257683`*^9}, 3.964090789782921*^9, 3.9640908341326447`*^9, {
   3.9640909066725216`*^9, 3.964090931797901*^9}, 3.964091478978657*^9, 
   3.964091658013523*^9, 3.9640917110713634`*^9, {3.9640917547567387`*^9, 
   3.964091796120098*^9}, {3.964091854530615*^9, 3.9640918768292217`*^9}, 
   3.964091926962965*^9, {3.9640919572726*^9, 3.964092025365484*^9}, 
   3.9640920909528313`*^9, {3.9640921474542007`*^9, 3.9640921717613792`*^9}, 
   3.9640922269084167`*^9, {3.9640931178480988`*^9, 3.964093143718836*^9}, 
   3.9640952305153103`*^9, 3.964097169469511*^9, 3.9640979859787636`*^9, 
   3.9640981633771*^9, {3.964098226658863*^9, 3.96409823947855*^9}, 
   3.964098322167959*^9, 3.9640986701262455`*^9, 3.9640989802274494`*^9, {
   3.964099083486904*^9, 3.9640991564968014`*^9}, 3.9640992023466263`*^9, 
   3.9640992647843647`*^9, {3.9640993344229736`*^9, 3.964099358873125*^9}, 
   3.9640994003476963`*^9, 3.964099444589264*^9, 3.964099505405369*^9, 
   3.9641003825960217`*^9, 3.9641004375148964`*^9, {3.9641005617836056`*^9, 
   3.9641005769042015`*^9}, 3.964100619094244*^9, 3.9641006992341576`*^9, 
   3.96410114897316*^9, 3.9641012802562046`*^9, 3.9641026941117287`*^9, 
   3.964102724650545*^9, 3.964102767123806*^9, 3.9641028110103874`*^9, 
   3.9641028847963276`*^9, 3.9641029704037895`*^9, 3.964103026616392*^9, 
   3.9641031392384624`*^9, {3.9641034241325417`*^9, 3.9641034560689087`*^9}, 
   3.964160012762642*^9, {3.964160129502407*^9, 3.9641601706014824`*^9}, 
   3.964160228802561*^9, {3.9641720292994556`*^9, 3.964172053607525*^9}, 
   3.964180216839012*^9, {3.9641805023873863`*^9, 3.96418052784696*^9}, {
   3.9641805723430233`*^9, 3.9641805791611576`*^9}, 3.9641806496317883`*^9, 
   3.964180830551777*^9, 3.9641808651997833`*^9, 3.964181603833681*^9, {
   3.9641816406429234`*^9, 3.964181647180271*^9}, 3.964181737471369*^9, 
   3.9641817957523174`*^9, 3.9641823626679287`*^9, 3.964182654609314*^9, 
   3.964190246160057*^9, 3.964255770030815*^9, 3.964255806315485*^9, 
   3.964613943704132*^9, 3.9646170820927258`*^9, 3.9646415765129433`*^9, 
   3.964641615700201*^9, 3.964696253975519*^9, 3.964696505987076*^9, 
   3.964696609592367*^9, 3.9646970914689198`*^9, 3.964697172628189*^9, 
   3.96469720916794*^9, 3.96470140848131*^9, 3.9647039816177807`*^9, 
   3.9647710168665047`*^9, 3.964885205945751*^9, 3.9652918102528896`*^9, 
   3.965298573668068*^9, 3.9652990423009796`*^9, 3.968144518514801*^9, 
   3.968835013245165*^9, 3.9688366147665977`*^9, 3.9688367309450073`*^9, 
   3.971088937990631*^9, 3.9710920001143703`*^9, 3.971234468668703*^9, 
   3.971934518217602*^9, {3.9931845325542984`*^9, 3.993184550952093*^9}, 
   3.996907562849972*^9},
 CellLabel->
  "Out[58]//MatrixForm=",ExpressionUUID->"8c51edff-b5e9-a24e-9ca5-\
fdd3fecf5177"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m23", "2"]}], "+", 
         RowBox[{"m22", " ", "m33"}]}], 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}]]}], 
      FractionBox["1", "m12"], 
      RowBox[{"-", 
       FractionBox["m23", 
        RowBox[{"m12", " ", "m33"}]]}]},
     {
      FractionBox["1", "m12"], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["m23", 
        RowBox[{"m12", " ", "m33"}]]}], "0", 
      FractionBox["1", "m33"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9636644734307384`*^9, 3.963666088901249*^9, 3.9636661645028076`*^9, 
   3.963667330676176*^9, 3.963668530020506*^9, 3.9636687665156116`*^9, 
   3.963898419894516*^9, 3.963913717047201*^9, {3.963913777324753*^9, 
   3.9639137948925095`*^9}, 3.9639139331884823`*^9, 3.9639141981907063`*^9, 
   3.9639181463598785`*^9, 3.9639197482330055`*^9, 3.963920276937851*^9, 
   3.963986182894743*^9, 3.963986225835556*^9, 3.9639954147572327`*^9, 
   3.964012693362896*^9, 3.9640165852789497`*^9, {3.9640887733838024`*^9, 
   3.9640887816783123`*^9}, 3.9640889115509453`*^9, {3.9640890302937202`*^9, 
   3.964089064319683*^9}, 3.9640890969138546`*^9, {3.9640902193770447`*^9, 
   3.9640902373377266`*^9}, 3.964090369727928*^9, {3.9640904217244225`*^9, 
   3.964090449749304*^9}, 3.9640905245758915`*^9, {3.964090585756586*^9, 
   3.9640906180257683`*^9}, 3.964090789782921*^9, 3.9640908341326447`*^9, {
   3.9640909066725216`*^9, 3.964090931797901*^9}, 3.964091478978657*^9, 
   3.964091658013523*^9, 3.9640917110713634`*^9, {3.9640917547567387`*^9, 
   3.964091796120098*^9}, {3.964091854530615*^9, 3.9640918768292217`*^9}, 
   3.964091926962965*^9, {3.9640919572726*^9, 3.964092025365484*^9}, 
   3.9640920909528313`*^9, {3.9640921474542007`*^9, 3.9640921717613792`*^9}, 
   3.9640922269084167`*^9, {3.9640931178480988`*^9, 3.964093143718836*^9}, 
   3.9640952305153103`*^9, 3.964097169469511*^9, 3.9640979859787636`*^9, 
   3.9640981633771*^9, {3.964098226658863*^9, 3.96409823947855*^9}, 
   3.964098322167959*^9, 3.9640986701262455`*^9, 3.9640989802274494`*^9, {
   3.964099083486904*^9, 3.9640991564968014`*^9}, 3.9640992023466263`*^9, 
   3.9640992647843647`*^9, {3.9640993344229736`*^9, 3.964099358873125*^9}, 
   3.9640994003476963`*^9, 3.964099444589264*^9, 3.964099505405369*^9, 
   3.9641003825960217`*^9, 3.9641004375148964`*^9, {3.9641005617836056`*^9, 
   3.9641005769042015`*^9}, 3.964100619094244*^9, 3.9641006992341576`*^9, 
   3.96410114897316*^9, 3.9641012802562046`*^9, 3.9641026941117287`*^9, 
   3.964102724650545*^9, 3.964102767123806*^9, 3.9641028110103874`*^9, 
   3.9641028847963276`*^9, 3.9641029704037895`*^9, 3.964103026616392*^9, 
   3.9641031392384624`*^9, {3.9641034241325417`*^9, 3.9641034560689087`*^9}, 
   3.964160012762642*^9, {3.964160129502407*^9, 3.9641601706014824`*^9}, 
   3.964160228802561*^9, {3.9641720292994556`*^9, 3.964172053607525*^9}, 
   3.964180216839012*^9, {3.9641805023873863`*^9, 3.96418052784696*^9}, {
   3.9641805723430233`*^9, 3.9641805791611576`*^9}, 3.9641806496317883`*^9, 
   3.964180830551777*^9, 3.9641808651997833`*^9, 3.964181603833681*^9, {
   3.9641816406429234`*^9, 3.964181647180271*^9}, 3.964181737471369*^9, 
   3.9641817957523174`*^9, 3.9641823626679287`*^9, 3.964182654609314*^9, 
   3.964190246160057*^9, 3.964255770030815*^9, 3.964255806315485*^9, 
   3.964613943704132*^9, 3.9646170820927258`*^9, 3.9646415765129433`*^9, 
   3.964641615700201*^9, 3.964696253975519*^9, 3.964696505987076*^9, 
   3.964696609592367*^9, 3.9646970914689198`*^9, 3.964697172628189*^9, 
   3.96469720916794*^9, 3.96470140848131*^9, 3.9647039816177807`*^9, 
   3.9647710168665047`*^9, 3.964885205945751*^9, 3.9652918102528896`*^9, 
   3.965298573668068*^9, 3.9652990423009796`*^9, 3.968144518514801*^9, 
   3.968835013245165*^9, 3.9688366147665977`*^9, 3.9688367309450073`*^9, 
   3.971088937990631*^9, 3.9710920001143703`*^9, 3.971234468668703*^9, 
   3.971934518217602*^9, {3.9931845325542984`*^9, 3.993184550952093*^9}, 
   3.9969075628519707`*^9},
 CellLabel->
  "Out[60]//MatrixForm=",ExpressionUUID->"4cb92769-eb74-f34c-b588-\
472cdaf4551f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"chargesB", " ", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", "chargesB"}], "Input",
 CellChangeTimes->{{3.963656832252468*^9, 3.963656838058611*^9}, {
   3.96365702632292*^9, 3.9636570439011097`*^9}, {3.963657115597534*^9, 
   3.963657173453287*^9}, {3.9636572172670918`*^9, 3.963657267184742*^9}, {
   3.963664362287712*^9, 3.9636644280889645`*^9}, {3.963664532142153*^9, 
   3.963664547214737*^9}, {3.9636659305788536`*^9, 3.9636659925668793`*^9}, {
   3.9636660458875484`*^9, 3.9636661452339687`*^9}, {3.9636661930234203`*^9, 
   3.963666195160923*^9}, {3.9636670206670494`*^9, 3.963667038773878*^9}, {
   3.9636671627097645`*^9, 3.963667203182966*^9}, {3.9636672569748745`*^9, 
   3.963667337360054*^9}, {3.9636674147279053`*^9, 3.963667460846161*^9}, {
   3.963898443110508*^9, 3.9638984549134483`*^9}, {3.963901213620268*^9, 
   3.963901216240368*^9}, {3.963913693165905*^9, 3.963913711502054*^9}, {
   3.9639137852657833`*^9, 3.963913789501587*^9}, 3.9640177955613937`*^9, {
   3.964182658613312*^9, 3.964182660998474*^9}, {3.9641827707598724`*^9, 
   3.9641827720064945`*^9}, {3.9641828880933647`*^9, 
   3.9641829121995087`*^9}, {3.964187683398554*^9, 3.9641876877936344`*^9}, {
   3.964190249928711*^9, 3.964190250887083*^9}, {3.9641903565371933`*^9, 
   3.964190357574503*^9}, {3.964613947952385*^9, 3.9646139480806465`*^9}, 
   3.964696615252054*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"bfa55452-eb9d-984b-86b6-84e3d2039500"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9641903581835175`*^9, 3.964255809624674*^9, 3.9646139488063736`*^9, 
   3.9646170832169743`*^9, 3.9646415776151085`*^9, 3.964696255659275*^9, 
   3.9646965083323135`*^9, {3.964696611022974*^9, 3.964696617168833*^9}, 
   3.9646970924092865`*^9, 3.964697173779001*^9, 3.9646972103390274`*^9, 
   3.9647014094164295`*^9, 3.9647039824556484`*^9, 3.9647710177495174`*^9, 
   3.9648852069473705`*^9, 3.9652918113927402`*^9, 3.965298580797903*^9, 
   3.96529904333724*^9, 3.9681445196084137`*^9, 3.968835014254513*^9, 
   3.9688366153742447`*^9, 3.968836731580597*^9, 3.97108894225976*^9, 
   3.971234473538069*^9, 3.9719345264014835`*^9, 3.9931845605061703`*^9, 
   3.996907571035595*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"d01b9b4c-c3b5-2a4e-9474-c04d54f1240f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"DEFINE", " ", "y_ij", " ", "\[Alpha]_ij"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"y", "=", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Symbol", "[", 
         RowBox[{"\"\<Y\>\"", "<>", 
          RowBox[{"ToString", "[", "#1", "]"}], "<>", 
          RowBox[{"ToString", "[", "#2", "]"}]}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"y", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"$Assumptions", "=", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thread", "[", 
         RowBox[{"Flatten", "[", "y", "]"}], "]"}], ",", 
        RowBox[{"Thread", "[", 
         RowBox[{"Flatten", "[", "M", "]"}], "]"}], ",", "\[Epsilon]"}], 
       "}"}], ",", " ", "Reals"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.963656832252468*^9, 3.963656838058611*^9}, {
   3.96365702632292*^9, 3.9636570439011097`*^9}, {3.963657115597534*^9, 
   3.963657173453287*^9}, {3.9636572172670918`*^9, 3.963657267184742*^9}, {
   3.963664362287712*^9, 3.9636644280889645`*^9}, {3.963664532142153*^9, 
   3.963664547214737*^9}, {3.9636659305788536`*^9, 3.9636659925668793`*^9}, {
   3.9636660458875484`*^9, 3.9636661452339687`*^9}, {3.9636661930234203`*^9, 
   3.963666195160923*^9}, {3.9636670206670494`*^9, 3.963667038773878*^9}, {
   3.9636671627097645`*^9, 3.963667203182966*^9}, {3.9636672569748745`*^9, 
   3.963667337360054*^9}, {3.9636674147279053`*^9, 3.963667460846161*^9}, {
   3.963898443110508*^9, 3.9638984549134483`*^9}, {3.963901213620268*^9, 
   3.963901216240368*^9}, {3.963913693165905*^9, 3.963913711502054*^9}, {
   3.963913898979*^9, 3.96391418571204*^9}, {3.9639143160727425`*^9, 
   3.963914376097191*^9}, {3.9640686346840897`*^9, 3.9640686375997257`*^9}, {
   3.964696099590521*^9, 3.9646961052502365`*^9}, {3.9646964950212803`*^9, 
   3.964696496358879*^9}, {3.964696565714281*^9, 3.9646965686520424`*^9}, 
   3.9646966285829525`*^9, {3.9646971891407776`*^9, 3.964697194280489*^9}, {
   3.9646972336245117`*^9, 3.9646972366115456`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"a7fb802d-fe6d-d440-88ae-eea0bdc22100"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"Y11", "Y12", "Y13"},
     {"Y21", "Y22", "Y23"},
     {"Y31", "Y32", "Y33"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9640686380185966`*^9, 3.9640888131143036`*^9, 3.964088916236004*^9, 
   3.9640920031277466`*^9, 3.964095233973295*^9, 3.9640971738470592`*^9, 
   3.964097992008875*^9, 3.9640983256983223`*^9, 3.964098672932106*^9, 
   3.964099451260315*^9, 3.9641007020679283`*^9, 3.964102696917389*^9, 
   3.9641028134608955`*^9, 3.9641029751105785`*^9, 3.9641600170227337`*^9, 
   3.964160233257372*^9, 3.9641720568677673`*^9, 3.9641802199230804`*^9, 
   3.964181651312649*^9, 3.964181799941551*^9, 3.9641823652002583`*^9, 
   3.964182664278263*^9, 3.9641902526772346`*^9, 3.9641903225768414`*^9, 
   3.964190359206112*^9, 3.964255810522135*^9, 3.9646139502612324`*^9, 
   3.9646170846424904`*^9, 3.964641578336622*^9, 3.964641618781273*^9, 
   3.9646962589526234`*^9, 3.964696509035351*^9, 3.964696569132948*^9, 
   3.964696629432413*^9, 3.964697093309044*^9, 3.9646971746187305`*^9, {
   3.9646972110957737`*^9, 3.964697237554489*^9}, 3.9647014103154182`*^9, 
   3.9647039840248146`*^9, 3.9647710185944805`*^9, 3.964885207604225*^9, 
   3.9652918123159676`*^9, 3.9652985863937607`*^9, 3.9652990447233505`*^9, 
   3.9681445204993496`*^9, 3.9688350159045277`*^9, 3.9688366160215282`*^9, 
   3.9688367321640377`*^9, 3.9710889451624107`*^9, 3.9710920048569336`*^9, 
   3.9712344743564796`*^9, 3.9719345278971176`*^9, 3.993184562756838*^9, 
   3.9969075725826015`*^9},
 CellLabel->
  "Out[64]//MatrixForm=",ExpressionUUID->"7cda0f40-e260-8b4b-a701-\
926ae474ce58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "Y11", "|", "Y12", "|", "Y13", "|", "Y21", "|", "Y22", "|", "Y23", "|", 
    "Y31", "|", "Y32", "|", "Y33", "|", "m11", "|", "m12", "|", "m13", "|", 
    "m12", "|", "m22", "|", "m23", "|", "m13", "|", "m23", "|", "m33", "|", 
    "\[Epsilon]"}], ")"}], "\[Element]", 
  TemplateBox[{},
   "Reals"]}]], "Output",
 CellChangeTimes->{
  3.9640686380185966`*^9, 3.9640888131143036`*^9, 3.964088916236004*^9, 
   3.9640920031277466`*^9, 3.964095233973295*^9, 3.9640971738470592`*^9, 
   3.964097992008875*^9, 3.9640983256983223`*^9, 3.964098672932106*^9, 
   3.964099451260315*^9, 3.9641007020679283`*^9, 3.964102696917389*^9, 
   3.9641028134608955`*^9, 3.9641029751105785`*^9, 3.9641600170227337`*^9, 
   3.964160233257372*^9, 3.9641720568677673`*^9, 3.9641802199230804`*^9, 
   3.964181651312649*^9, 3.964181799941551*^9, 3.9641823652002583`*^9, 
   3.964182664278263*^9, 3.9641902526772346`*^9, 3.9641903225768414`*^9, 
   3.964190359206112*^9, 3.964255810522135*^9, 3.9646139502612324`*^9, 
   3.9646170846424904`*^9, 3.964641578336622*^9, 3.964641618781273*^9, 
   3.9646962589526234`*^9, 3.964696509035351*^9, 3.964696569132948*^9, 
   3.964696629432413*^9, 3.964697093309044*^9, 3.9646971746187305`*^9, {
   3.9646972110957737`*^9, 3.964697237554489*^9}, 3.9647014103154182`*^9, 
   3.9647039840248146`*^9, 3.9647710185944805`*^9, 3.964885207604225*^9, 
   3.9652918123159676`*^9, 3.9652985863937607`*^9, 3.9652990447233505`*^9, 
   3.9681445204993496`*^9, 3.9688350159045277`*^9, 3.9688366160215282`*^9, 
   3.9688367321640377`*^9, 3.9710889451624107`*^9, 3.9710920048569336`*^9, 
   3.9712344743564796`*^9, 3.9719345278971176`*^9, 3.993184562756838*^9, 
   3.996907572584831*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"9b3e8165-9f64-7d4f-9f55-16370890c973"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Define", " ", "Yukawa"}], "+", 
    RowBox[{
    "inverse", " ", "Majorana", " ", "with", " ", "FN", " ", "charges"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Y", "[", "\[Epsilon]_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
          RowBox[{"\[Epsilon]", "^", 
           RowBox[{"(", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"chargesB", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"chargesB", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"InvM", "[", "\[Epsilon]_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"iM22", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"chargesB", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "-", 
              RowBox[{"chargesB", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mnu", "[", "\[Epsilon]_", "]"}], ":=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Y", "[", "\[Epsilon]", "]"}], ".", 
       RowBox[{"InvM", "[", "\[Epsilon]", "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Y", "[", "\[Epsilon]", "]"}], "]"}]}], "]"}]}], ";"}], 
   "       ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"WITH", " ", "THIS"}], ",", " ", "mnu1", ",", " ", 
     RowBox[{"M_", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"M_", 
      RowBox[{"{", "13", "}"}]}], ",", 
     RowBox[{
      RowBox[{"M_", 
       RowBox[{"{", "31", "}"}]}], " ", "=", " ", 
      RowBox[{"0", " ", "only"}]}]}], "\[IndentingNewLine]", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.963656832252468*^9, 3.963656838058611*^9}, {
   3.96365702632292*^9, 3.9636570439011097`*^9}, {3.963657115597534*^9, 
   3.963657173453287*^9}, {3.9636572172670918`*^9, 3.963657267184742*^9}, {
   3.963664362287712*^9, 3.9636644280889645`*^9}, {3.963664532142153*^9, 
   3.963664547214737*^9}, {3.9636659305788536`*^9, 3.9636659925668793`*^9}, {
   3.9636660458875484`*^9, 3.9636661452339687`*^9}, {3.9636661930234203`*^9, 
   3.963666195160923*^9}, {3.9636670206670494`*^9, 3.963667038773878*^9}, {
   3.9636671627097645`*^9, 3.963667203182966*^9}, {3.9636672569748745`*^9, 
   3.963667337360054*^9}, {3.9636674147279053`*^9, 3.963667460846161*^9}, {
   3.963898443110508*^9, 3.9638984549134483`*^9}, {3.963901213620268*^9, 
   3.963901216240368*^9}, {3.963913693165905*^9, 3.963913711502054*^9}, {
   3.963913898979*^9, 3.96391418571204*^9}, {3.9639143160727425`*^9, 
   3.963914420277136*^9}, {3.963915329813156*^9, 3.963915346161911*^9}, 
   3.963918172164469*^9, {3.9639862135500317`*^9, 3.963986217468519*^9}, {
   3.9639982782558956`*^9, 3.963998296883606*^9}, {3.9639983986088676`*^9, 
   3.963998482911625*^9}, {3.9639986081310844`*^9, 3.9639986108158207`*^9}, {
   3.9640152526747684`*^9, 3.9640153819290905`*^9}, {3.9640158130115128`*^9, 
   3.9640158148446274`*^9}, {3.9640173996575127`*^9, 
   3.9640174379840584`*^9}, {3.964017505143877*^9, 3.964017506899929*^9}, {
   3.964017537032364*^9, 3.9640175416544876`*^9}, {3.9640177667968025`*^9, 
   3.9640177750673523`*^9}, {3.9640178527857018`*^9, 
   3.9640179529224606`*^9}, {3.964068519925129*^9, 3.964068547170498*^9}, {
   3.9640685922915783`*^9, 3.964068623522331*^9}, {3.9640888235927753`*^9, 
   3.9640889223339977`*^9}, {3.9640889539317417`*^9, 
   3.9640889590639935`*^9}, {3.9640891125530357`*^9, 
   3.9640891642238274`*^9}, {3.964089231913744*^9, 3.9640892338834915`*^9}, {
   3.9640894891777287`*^9, 3.964089518386442*^9}, {3.9640896712650356`*^9, 
   3.9640896859026985`*^9}, {3.9640897274446163`*^9, 
   3.9640897560446434`*^9}, {3.964089942476467*^9, 3.9640899497906017`*^9}, 
   3.9640899801145897`*^9, 3.9640900195407104`*^9, {3.9640900635522137`*^9, 
   3.964090070474079*^9}, 3.9640901041765957`*^9, {3.9640902514527054`*^9, 
   3.964090255057562*^9}, {3.96409070282312*^9, 3.9640907149280148`*^9}, {
   3.964090950410446*^9, 3.9640909529317627`*^9}, {3.9640915168790684`*^9, 
   3.96409155873234*^9}, {3.964092247922201*^9, 3.9640922713167458`*^9}, {
   3.964092311281601*^9, 3.9640923200159054`*^9}, {3.9640925164380245`*^9, 
   3.964092586765711*^9}, {3.964092815037796*^9, 3.964092844490923*^9}, {
   3.964092880572956*^9, 3.9640928818889847`*^9}, {3.9640930170810127`*^9, 
   3.964093035237438*^9}, {3.964093154338934*^9, 3.9640931944629555`*^9}, 
   3.9640972842595177`*^9, {3.9640980353951626`*^9, 3.9640980381383476`*^9}, {
   3.9640981313376637`*^9, 3.9640981332050247`*^9}, {3.9640982562648087`*^9, 
   3.964098258671791*^9}, {3.964099023262705*^9, 3.964099025639757*^9}, {
   3.964099166996769*^9, 3.964099169382391*^9}, {3.9640993787812767`*^9, 
   3.9640993809798794`*^9}, {3.964099523891058*^9, 3.96409955116778*^9}, {
   3.9640999362837257`*^9, 3.9640999515531235`*^9}, {3.9641000437802258`*^9, 
   3.9641000489343834`*^9}, {3.9641001110275555`*^9, 3.964100196183527*^9}, {
   3.964100392784277*^9, 3.9641003945342617`*^9}, {3.9641004633525257`*^9, 
   3.964100466642647*^9}, 3.964100573194025*^9, 3.964100603576792*^9, {
   3.964100652032999*^9, 3.964100653354641*^9}, {3.9641007194331455`*^9, 
   3.9641007218040295`*^9}, {3.9641011679033356`*^9, 3.96410118862916*^9}, 
   3.9641012915607243`*^9, {3.964102663740778*^9, 3.964102667400984*^9}, {
   3.964102742560528*^9, 3.964102744529539*^9}, {3.9641028273458138`*^9, 
   3.964102863110529*^9}, {3.964102899787565*^9, 3.964102917179878*^9}, {
   3.964102986860222*^9, 3.9641029935963078`*^9}, {3.964103157928978*^9, 
   3.9641031596924953`*^9}, {3.964103472110304*^9, 3.964103475073612*^9}, {
   3.9641602663707733`*^9, 3.9641602691384068`*^9}, {3.96418023043396*^9, 
   3.9641802471515617`*^9}, 3.964180511656065*^9, {3.964180676708578*^9, 
   3.9641807208217487`*^9}, {3.9641807563643894`*^9, 
   3.9641807756515083`*^9}, {3.96418166632979*^9, 3.964181670628414*^9}, {
   3.964181842051277*^9, 3.964181857532778*^9}, {3.964182187596855*^9, 
   3.9641822031008472`*^9}, {3.964182249750448*^9, 3.9641822519541416`*^9}, {
   3.9641880491411896`*^9, 3.9641880508238506`*^9}, {3.9641881327818527`*^9, 
   3.9641881895670414`*^9}, 3.9641903900627995`*^9, {3.9642558190386124`*^9, 
   3.964255856175886*^9}, {3.9642559399065895`*^9, 3.9642559591995773`*^9}, {
   3.9646139578923187`*^9, 3.9646139601923847`*^9}, {3.964696275643219*^9, 
   3.964696326073065*^9}, {3.9646971489952583`*^9, 3.9646971504050007`*^9}, 
   3.9646972058589*^9, {3.993184569563772*^9, 3.99318457683346*^9}, {
   3.9969075800694695`*^9, 3.9969076003717136`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"7d88b4ba-2e47-0144-89e8-94fad78961e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Display", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Y", "[", "\[Epsilon]", "]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"InvM", "[", "\[Epsilon]", "]"}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mnu", "[", "\[Epsilon]", "]"}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.963667212472271*^9, 3.9636672181673336`*^9}, {
   3.963667350918049*^9, 3.9636673780817432`*^9}, 3.9636674117981834`*^9, {
   3.9636674666669617`*^9, 3.9636674727001495`*^9}, {3.9639144248173447`*^9, 
   3.963914435952553*^9}, {3.9639985909603443`*^9, 3.9639985998692894`*^9}, {
   3.96401744253994*^9, 3.9640174631483536`*^9}, {3.9640179598627815`*^9, 
   3.964017989053564*^9}, 3.9640686503807755`*^9, {3.9640891439838295`*^9, 
   3.9640891526592445`*^9}, 3.964090627398369*^9, {3.964091568853239*^9, 
   3.964091575711521*^9}, {3.9641744670028934`*^9, 3.9641744836859016`*^9}, {
   3.9641747271256123`*^9, 3.9641747326683846`*^9}, {3.964174934321335*^9, 
   3.964174964324955*^9}, {3.9641803845364265`*^9, 3.9641803938882046`*^9}, 
   3.9641806621788006`*^9, 3.964180900425272*^9, {3.9641877061797867`*^9, 
   3.9641877312583027`*^9}, {3.9646963577881336`*^9, 
   3.9646963693530235`*^9}, {3.971935754245844*^9, 3.971935756640663*^9}, {
   3.996907588904539*^9, 3.9969076050400505`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"5bd05193-ea11-8348-a355-f4654dca4538"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"Y11", 
      RowBox[{"Y12", " ", "\[Epsilon]"}], 
      RowBox[{"Y13", " ", "\[Epsilon]"}]},
     {
      RowBox[{"Y21", " ", "\[Epsilon]"}], "Y22", 
      RowBox[{"Y23", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]},
     {
      RowBox[{"Y31", " ", "\[Epsilon]"}], 
      RowBox[{"Y32", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "Y33"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9636672074255486`*^9, 3.9636672187560253`*^9}, 
   3.9636672674081154`*^9, {3.963667368043659*^9, 3.963667378472067*^9}, 
   3.963667473168188*^9, 3.9636685317364063`*^9, 3.9636687683694553`*^9, 
   3.96367029278001*^9, {3.9638984349639015`*^9, 3.9638984570051785`*^9}, 
   3.963913990639242*^9, {3.9639141891509495`*^9, 3.9639142029937057`*^9}, 
   3.96391433683144*^9, 3.963914381649233*^9, 3.963914436800331*^9, 
   3.9639153500439796`*^9, 3.963918504105276*^9, 3.9639197533323784`*^9, 
   3.9639861892585754`*^9, 3.9639862325881557`*^9, 3.96399734758589*^9, 
   3.963998301762211*^9, 3.9639984878879204`*^9, {3.9639986003032*^9, 
   3.963998613065716*^9}, 3.9640153836706505`*^9, 3.9640165895344296`*^9, 
   3.9640174637040997`*^9, 3.964017511617201*^9, 3.9640175432027225`*^9, {
   3.964017982337822*^9, 3.964018001703417*^9}, {3.9640686431243477`*^9, 
   3.9640686508964443`*^9}, 3.964088940184168*^9, {3.964089153234207*^9, 
   3.9640891669661636`*^9}, 3.9640892351195736`*^9, 3.964089523503044*^9, {
   3.96408967964345*^9, 3.964089687573456*^9}, {3.9640897346985073`*^9, 
   3.9640897576069775`*^9}, 3.9640898677807865`*^9, 3.964089951748789*^9, 
   3.964090021733938*^9, 3.9640900743832836`*^9, {3.9640901059790306`*^9, 
   3.9640901353897343`*^9}, 3.964090256372673*^9, 3.9640903801505947`*^9, 
   3.9640905323131714`*^9, {3.9640906020944386`*^9, 3.9640906278620167`*^9}, 
   3.964090796961937*^9, 3.964090847606764*^9, {3.9640909392669754`*^9, 
   3.9640909543028183`*^9}, 3.9640915762893353`*^9, 3.964091721052082*^9, 
   3.964091968406788*^9, {3.9640922556655903`*^9, 3.964092273498455*^9}, 
   3.9640923221961555`*^9, 3.964092845922449*^9, 3.9640928844500504`*^9, 
   3.964093037348957*^9, {3.9640931591021423`*^9, 3.9640931959743366`*^9}, 
   3.9640952362033176`*^9, 3.964097179639759*^9, 3.964097285891508*^9, 
   3.9640980048788548`*^9, 3.9640980395058517`*^9, 3.9640981346957493`*^9, 
   3.9640982637029*^9, 3.96409833046294*^9, 3.9640986764300175`*^9, 
   3.964098989124895*^9, 3.964099027442198*^9, 3.9640991711365795`*^9, 
   3.964099281062641*^9, {3.964099368305168*^9, 3.9640994074882946`*^9}, 
   3.9640994538056774`*^9, {3.9640995140906677`*^9, 3.964099556090105*^9}, 
   3.9640999545252705`*^9, 3.9641000504414234`*^9, 3.9641001171651707`*^9, 
   3.964100152253481*^9, 3.964100198301903*^9, 3.9641003963115063`*^9, {
   3.964100449687044*^9, 3.9641004680604343`*^9}, {3.9641006064309425`*^9, 
   3.964100655278473*^9}, 3.9641007230740623`*^9, {3.9641011763042583`*^9, 
   3.964101190343281*^9}, 3.9641012950640507`*^9, 3.964102668962755*^9, 
   3.964102699147503*^9, {3.9641027293182507`*^9, 3.96410274666514*^9}, 
   3.9641028650108013`*^9, 3.964102904371214*^9, 3.9641600224327393`*^9, {
   3.9641602467422695`*^9, 3.964160270682295*^9}, 3.964172061923231*^9, {
   3.96417447473543*^9, 3.9641744841870613`*^9}, {3.9641747276666374`*^9, 
   3.9641747331661263`*^9}, 3.9641760365457993`*^9, 3.964180250849596*^9, {
   3.964180388962267*^9, 3.9641803943663692`*^9}, 3.9641805869498425`*^9, 
   3.964180663031952*^9, 3.964180709084654*^9, 3.9641807780686455`*^9, 
   3.964180900976368*^9, 3.9641817433916607`*^9, 3.9641821832855244`*^9, 
   3.9641823704722977`*^9, 3.96419026095817*^9, {3.9641903243740444`*^9, 
   3.964190360755842*^9}, 3.964190397406906*^9, 3.964255857590397*^9, {
   3.9642559434713*^9, 3.964255960791527*^9}, 3.964613961544262*^9, 
   3.9646170864964695`*^9, 3.964641579887068*^9, 3.964641621611124*^9, 
   3.964696370274458*^9, 3.964696510990053*^9, 3.964696635162771*^9, 
   3.9646970949591885`*^9, {3.9646971550251026`*^9, 3.964697176808922*^9}, {
   3.9646972225805874`*^9, 3.9646972398486366`*^9}, 3.964701412598358*^9, 
   3.964703985548975*^9, 3.9647710202357445`*^9, 3.964885208979475*^9, 
   3.965291814285116*^9, 3.965299048049164*^9, 3.968144521925724*^9, 
   3.968835017721363*^9, 3.968836617418352*^9, 3.9688367345728664`*^9, 
   3.971088956571825*^9, 3.971092006512739*^9, 3.9712344779671497`*^9, 
   3.9719345292938976`*^9, 3.99318458019186*^9, 3.9969076054939976`*^9},
 CellLabel->
  "Out[72]//MatrixForm=",ExpressionUUID->"a7b5f101-6983-7c45-95f3-\
bc6b02feb1ce"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m23", "2"]}], "+", 
         RowBox[{"m22", " ", "m33"}]}], 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}], 
      FractionBox["1", 
       RowBox[{"m12", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]], 
      RowBox[{"-", 
       FractionBox["m23", 
        RowBox[{"m12", " ", "m33", " ", "\[Epsilon]"}]]}]},
     {
      FractionBox["1", 
       RowBox[{"m12", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["m23", 
        RowBox[{"m12", " ", "m33", " ", "\[Epsilon]"}]]}], "0", 
      FractionBox["1", "m33"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9636672074255486`*^9, 3.9636672187560253`*^9}, 
   3.9636672674081154`*^9, {3.963667368043659*^9, 3.963667378472067*^9}, 
   3.963667473168188*^9, 3.9636685317364063`*^9, 3.9636687683694553`*^9, 
   3.96367029278001*^9, {3.9638984349639015`*^9, 3.9638984570051785`*^9}, 
   3.963913990639242*^9, {3.9639141891509495`*^9, 3.9639142029937057`*^9}, 
   3.96391433683144*^9, 3.963914381649233*^9, 3.963914436800331*^9, 
   3.9639153500439796`*^9, 3.963918504105276*^9, 3.9639197533323784`*^9, 
   3.9639861892585754`*^9, 3.9639862325881557`*^9, 3.96399734758589*^9, 
   3.963998301762211*^9, 3.9639984878879204`*^9, {3.9639986003032*^9, 
   3.963998613065716*^9}, 3.9640153836706505`*^9, 3.9640165895344296`*^9, 
   3.9640174637040997`*^9, 3.964017511617201*^9, 3.9640175432027225`*^9, {
   3.964017982337822*^9, 3.964018001703417*^9}, {3.9640686431243477`*^9, 
   3.9640686508964443`*^9}, 3.964088940184168*^9, {3.964089153234207*^9, 
   3.9640891669661636`*^9}, 3.9640892351195736`*^9, 3.964089523503044*^9, {
   3.96408967964345*^9, 3.964089687573456*^9}, {3.9640897346985073`*^9, 
   3.9640897576069775`*^9}, 3.9640898677807865`*^9, 3.964089951748789*^9, 
   3.964090021733938*^9, 3.9640900743832836`*^9, {3.9640901059790306`*^9, 
   3.9640901353897343`*^9}, 3.964090256372673*^9, 3.9640903801505947`*^9, 
   3.9640905323131714`*^9, {3.9640906020944386`*^9, 3.9640906278620167`*^9}, 
   3.964090796961937*^9, 3.964090847606764*^9, {3.9640909392669754`*^9, 
   3.9640909543028183`*^9}, 3.9640915762893353`*^9, 3.964091721052082*^9, 
   3.964091968406788*^9, {3.9640922556655903`*^9, 3.964092273498455*^9}, 
   3.9640923221961555`*^9, 3.964092845922449*^9, 3.9640928844500504`*^9, 
   3.964093037348957*^9, {3.9640931591021423`*^9, 3.9640931959743366`*^9}, 
   3.9640952362033176`*^9, 3.964097179639759*^9, 3.964097285891508*^9, 
   3.9640980048788548`*^9, 3.9640980395058517`*^9, 3.9640981346957493`*^9, 
   3.9640982637029*^9, 3.96409833046294*^9, 3.9640986764300175`*^9, 
   3.964098989124895*^9, 3.964099027442198*^9, 3.9640991711365795`*^9, 
   3.964099281062641*^9, {3.964099368305168*^9, 3.9640994074882946`*^9}, 
   3.9640994538056774`*^9, {3.9640995140906677`*^9, 3.964099556090105*^9}, 
   3.9640999545252705`*^9, 3.9641000504414234`*^9, 3.9641001171651707`*^9, 
   3.964100152253481*^9, 3.964100198301903*^9, 3.9641003963115063`*^9, {
   3.964100449687044*^9, 3.9641004680604343`*^9}, {3.9641006064309425`*^9, 
   3.964100655278473*^9}, 3.9641007230740623`*^9, {3.9641011763042583`*^9, 
   3.964101190343281*^9}, 3.9641012950640507`*^9, 3.964102668962755*^9, 
   3.964102699147503*^9, {3.9641027293182507`*^9, 3.96410274666514*^9}, 
   3.9641028650108013`*^9, 3.964102904371214*^9, 3.9641600224327393`*^9, {
   3.9641602467422695`*^9, 3.964160270682295*^9}, 3.964172061923231*^9, {
   3.96417447473543*^9, 3.9641744841870613`*^9}, {3.9641747276666374`*^9, 
   3.9641747331661263`*^9}, 3.9641760365457993`*^9, 3.964180250849596*^9, {
   3.964180388962267*^9, 3.9641803943663692`*^9}, 3.9641805869498425`*^9, 
   3.964180663031952*^9, 3.964180709084654*^9, 3.9641807780686455`*^9, 
   3.964180900976368*^9, 3.9641817433916607`*^9, 3.9641821832855244`*^9, 
   3.9641823704722977`*^9, 3.96419026095817*^9, {3.9641903243740444`*^9, 
   3.964190360755842*^9}, 3.964190397406906*^9, 3.964255857590397*^9, {
   3.9642559434713*^9, 3.964255960791527*^9}, 3.964613961544262*^9, 
   3.9646170864964695`*^9, 3.964641579887068*^9, 3.964641621611124*^9, 
   3.964696370274458*^9, 3.964696510990053*^9, 3.964696635162771*^9, 
   3.9646970949591885`*^9, {3.9646971550251026`*^9, 3.964697176808922*^9}, {
   3.9646972225805874`*^9, 3.9646972398486366`*^9}, 3.964701412598358*^9, 
   3.964703985548975*^9, 3.9647710202357445`*^9, 3.964885208979475*^9, 
   3.965291814285116*^9, 3.965299048049164*^9, 3.968144521925724*^9, 
   3.968835017721363*^9, 3.968836617418352*^9, 3.9688367345728664`*^9, 
   3.971088956571825*^9, 3.971092006512739*^9, 3.9712344779671497`*^9, 
   3.9719345292938976`*^9, 3.99318458019186*^9, 3.996907605508766*^9},
 CellLabel->
  "Out[73]//MatrixForm=",ExpressionUUID->"cb9af05b-a565-fa41-9d23-\
d760458360a2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"Y11", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m23", "2"], " ", "Y11"}], "-", 
           RowBox[{"m22", " ", "m33", " ", "Y11"}], "+", 
           RowBox[{"2", " ", "m12", " ", "m33", " ", "Y12"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "m12", " ", "m23", " ", "Y11", " ", "Y13", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", 
         SuperscriptBox["Y13", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"m12", " ", "m33", " ", "Y11", " ", "Y22"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m23", "2"], " ", "Y11"}], "-", 
           RowBox[{"m22", " ", "m33", " ", "Y11"}], "+", 
           RowBox[{"m12", " ", "m33", " ", "Y12"}]}], ")"}], " ", "Y21", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "-", 
        RowBox[{"m12", " ", "m23", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y13", " ", "Y21"}], "+", 
           RowBox[{"Y11", " ", "Y23"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "Y13", " ", "Y23", " ", 
         SuperscriptBox["\[Epsilon]", "6"]}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["m23", "2"], " ", "Y11", " ", "Y31"}], "-", 
        RowBox[{"m22", " ", "m33", " ", "Y11", " ", "Y31"}], "+", 
        RowBox[{"m12", " ", "m33", " ", "Y12", " ", "Y31"}], "+", 
        RowBox[{"m12", " ", "m33", " ", "Y11", " ", "Y32"}], "-", 
        RowBox[{"m12", " ", "m23", " ", "Y11", " ", "Y33"}], "+", 
        RowBox[{"m12", " ", "Y13", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m23"}], " ", "Y31"}], "+", 
           RowBox[{"m12", " ", "Y33"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33", " ", "\[Epsilon]"}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"m12", " ", "m33", " ", "Y11", " ", "Y22"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m23", "2"], " ", "Y11"}], "-", 
           RowBox[{"m22", " ", "m33", " ", "Y11"}], "+", 
           RowBox[{"m12", " ", "m33", " ", "Y12"}]}], ")"}], " ", "Y21", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "-", 
        RowBox[{"m12", " ", "m23", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y13", " ", "Y21"}], "+", 
           RowBox[{"Y11", " ", "Y23"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "Y13", " ", "Y23", " ", 
         SuperscriptBox["\[Epsilon]", "6"]}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{"m22", " ", "m33"}]}], ")"}], " ", 
         SuperscriptBox["Y21", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", 
         SuperscriptBox["Y23", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "6"]}], "+", 
        RowBox[{"2", " ", "m12", " ", "Y21", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m33", " ", "Y22"}], "-", 
           RowBox[{"m23", " ", "Y23", " ", 
            SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"m12", " ", "m33", " ", "Y22", " ", "Y31"}], "+", 
        RowBox[{"Y21", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m23", "2"], " ", "Y31"}], "-", 
           RowBox[{"m22", " ", "m33", " ", "Y31"}], "+", 
           RowBox[{"m12", " ", "m33", " ", "Y32"}], "-", 
           RowBox[{"m12", " ", "m23", " ", "Y33"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "+", 
        RowBox[{"m12", " ", "Y23", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m23"}], " ", "Y31"}], "+", 
           RowBox[{"m12", " ", "Y33"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["m23", "2"], " ", "Y11", " ", "Y31"}], "-", 
        RowBox[{"m22", " ", "m33", " ", "Y11", " ", "Y31"}], "+", 
        RowBox[{"m12", " ", "m33", " ", "Y12", " ", "Y31"}], "+", 
        RowBox[{"m12", " ", "m33", " ", "Y11", " ", "Y32"}], "-", 
        RowBox[{"m12", " ", "m23", " ", "Y11", " ", "Y33"}], "+", 
        RowBox[{"m12", " ", "Y13", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m23"}], " ", "Y31"}], "+", 
           RowBox[{"m12", " ", "Y33"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33", " ", "\[Epsilon]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"m12", " ", "m33", " ", "Y22", " ", "Y31"}], "+", 
        RowBox[{"Y21", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m23", "2"], " ", "Y31"}], "-", 
           RowBox[{"m22", " ", "m33", " ", "Y31"}], "+", 
           RowBox[{"m12", " ", "m33", " ", "Y32"}], "-", 
           RowBox[{"m12", " ", "m23", " ", "Y33"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "+", 
        RowBox[{"m12", " ", "Y23", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m23"}], " ", "Y31"}], "+", 
           RowBox[{"m12", " ", "Y33"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Y31", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m23", "2"], " ", "Y31"}], "-", 
           RowBox[{"m22", " ", "m33", " ", "Y31"}], "+", 
           RowBox[{"2", " ", "m12", " ", "m33", " ", "Y32"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "m12", " ", "m23", " ", "Y31", " ", "Y33"}], "+", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", 
         SuperscriptBox["Y33", "2"]}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9636672074255486`*^9, 3.9636672187560253`*^9}, 
   3.9636672674081154`*^9, {3.963667368043659*^9, 3.963667378472067*^9}, 
   3.963667473168188*^9, 3.9636685317364063`*^9, 3.9636687683694553`*^9, 
   3.96367029278001*^9, {3.9638984349639015`*^9, 3.9638984570051785`*^9}, 
   3.963913990639242*^9, {3.9639141891509495`*^9, 3.9639142029937057`*^9}, 
   3.96391433683144*^9, 3.963914381649233*^9, 3.963914436800331*^9, 
   3.9639153500439796`*^9, 3.963918504105276*^9, 3.9639197533323784`*^9, 
   3.9639861892585754`*^9, 3.9639862325881557`*^9, 3.96399734758589*^9, 
   3.963998301762211*^9, 3.9639984878879204`*^9, {3.9639986003032*^9, 
   3.963998613065716*^9}, 3.9640153836706505`*^9, 3.9640165895344296`*^9, 
   3.9640174637040997`*^9, 3.964017511617201*^9, 3.9640175432027225`*^9, {
   3.964017982337822*^9, 3.964018001703417*^9}, {3.9640686431243477`*^9, 
   3.9640686508964443`*^9}, 3.964088940184168*^9, {3.964089153234207*^9, 
   3.9640891669661636`*^9}, 3.9640892351195736`*^9, 3.964089523503044*^9, {
   3.96408967964345*^9, 3.964089687573456*^9}, {3.9640897346985073`*^9, 
   3.9640897576069775`*^9}, 3.9640898677807865`*^9, 3.964089951748789*^9, 
   3.964090021733938*^9, 3.9640900743832836`*^9, {3.9640901059790306`*^9, 
   3.9640901353897343`*^9}, 3.964090256372673*^9, 3.9640903801505947`*^9, 
   3.9640905323131714`*^9, {3.9640906020944386`*^9, 3.9640906278620167`*^9}, 
   3.964090796961937*^9, 3.964090847606764*^9, {3.9640909392669754`*^9, 
   3.9640909543028183`*^9}, 3.9640915762893353`*^9, 3.964091721052082*^9, 
   3.964091968406788*^9, {3.9640922556655903`*^9, 3.964092273498455*^9}, 
   3.9640923221961555`*^9, 3.964092845922449*^9, 3.9640928844500504`*^9, 
   3.964093037348957*^9, {3.9640931591021423`*^9, 3.9640931959743366`*^9}, 
   3.9640952362033176`*^9, 3.964097179639759*^9, 3.964097285891508*^9, 
   3.9640980048788548`*^9, 3.9640980395058517`*^9, 3.9640981346957493`*^9, 
   3.9640982637029*^9, 3.96409833046294*^9, 3.9640986764300175`*^9, 
   3.964098989124895*^9, 3.964099027442198*^9, 3.9640991711365795`*^9, 
   3.964099281062641*^9, {3.964099368305168*^9, 3.9640994074882946`*^9}, 
   3.9640994538056774`*^9, {3.9640995140906677`*^9, 3.964099556090105*^9}, 
   3.9640999545252705`*^9, 3.9641000504414234`*^9, 3.9641001171651707`*^9, 
   3.964100152253481*^9, 3.964100198301903*^9, 3.9641003963115063`*^9, {
   3.964100449687044*^9, 3.9641004680604343`*^9}, {3.9641006064309425`*^9, 
   3.964100655278473*^9}, 3.9641007230740623`*^9, {3.9641011763042583`*^9, 
   3.964101190343281*^9}, 3.9641012950640507`*^9, 3.964102668962755*^9, 
   3.964102699147503*^9, {3.9641027293182507`*^9, 3.96410274666514*^9}, 
   3.9641028650108013`*^9, 3.964102904371214*^9, 3.9641600224327393`*^9, {
   3.9641602467422695`*^9, 3.964160270682295*^9}, 3.964172061923231*^9, {
   3.96417447473543*^9, 3.9641744841870613`*^9}, {3.9641747276666374`*^9, 
   3.9641747331661263`*^9}, 3.9641760365457993`*^9, 3.964180250849596*^9, {
   3.964180388962267*^9, 3.9641803943663692`*^9}, 3.9641805869498425`*^9, 
   3.964180663031952*^9, 3.964180709084654*^9, 3.9641807780686455`*^9, 
   3.964180900976368*^9, 3.9641817433916607`*^9, 3.9641821832855244`*^9, 
   3.9641823704722977`*^9, 3.96419026095817*^9, {3.9641903243740444`*^9, 
   3.964190360755842*^9}, 3.964190397406906*^9, 3.964255857590397*^9, {
   3.9642559434713*^9, 3.964255960791527*^9}, 3.964613961544262*^9, 
   3.9646170864964695`*^9, 3.964641579887068*^9, 3.964641621611124*^9, 
   3.964696370274458*^9, 3.964696510990053*^9, 3.964696635162771*^9, 
   3.9646970949591885`*^9, {3.9646971550251026`*^9, 3.964697176808922*^9}, {
   3.9646972225805874`*^9, 3.9646972398486366`*^9}, 3.964701412598358*^9, 
   3.964703985548975*^9, 3.9647710202357445`*^9, 3.964885208979475*^9, 
   3.965291814285116*^9, 3.965299048049164*^9, 3.968144521925724*^9, 
   3.968835017721363*^9, 3.968836617418352*^9, 3.9688367345728664`*^9, 
   3.971088956571825*^9, 3.971092006512739*^9, 3.9712344779671497`*^9, 
   3.9719345292938976`*^9, 3.99318458019186*^9, 3.996907605822283*^9},
 CellLabel->
  "Out[74]//MatrixForm=",ExpressionUUID->"03fd7a1e-b05a-ae4c-a01e-\
06b59446b8ee"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LeadingPowerOfExpr", "[", 
     RowBox[{"expr_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"terms", ",", "powers", ",", "minPow"}], "}"}], ",", 
      RowBox[{
       RowBox[{"terms", "=", 
        RowBox[{"List", "@@", 
         RowBox[{"Expand", "[", "expr", "]"}]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"1", ")"}], " ", "break", " ", "expression", " ", "into", " ",
          "additive", " ", "terms"}], "*)"}], 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"2", ")"}], " ", "find", " ", "exponent", " ", "of", " ", 
         "q", " ", "in", " ", "each", " ", "term", " ", 
         RowBox[{"(", 
          RowBox[{
          "works", " ", "for", " ", "negative", " ", "integer", " ", "powers",
            " ", "too"}], ")"}]}], "*)"}], 
       RowBox[{"powers", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"#", ",", "q"}], "]"}], "&"}], "/@", "terms"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"minPow", "=", 
        RowBox[{"Min", "[", "powers", "]"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"3", ")"}], " ", "the", " ", "smallest", " ", "power", " ", 
         "among", " ", "terms"}], "*)"}], "minPow"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatrixMinPower", "[", 
    RowBox[{"mat_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"nrows", ",", "ncols", ",", "powers"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"nrows", ",", "ncols"}], "}"}], "=", 
       RowBox[{"Dimensions", "[", "mat", "]"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{"get", " ", "matrix", " ", "size"}], "*)"}], 
      RowBox[{"powers", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"LeadingPowerOfExpr", "[", 
          RowBox[{
           RowBox[{"mat", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "nrows"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "ncols"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{
       "matrix", " ", "of", " ", "min", " ", "powers", " ", "per", " ", 
        "element"}], "*)"}], 
      RowBox[{"Min", "@", 
       RowBox[{"Flatten", "[", "powers", "]"}]}]}]}], 
    "                               ", 
    RowBox[{"(*", 
     RowBox[{
     "global", " ", "minimum", " ", "across", " ", "entire", " ", "matrix"}], 
     "*)"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.963667616931038*^9, 3.963667616931038*^9}, 
   3.963668125742111*^9, {3.963668170683935*^9, 3.9636681736425896`*^9}, 
   3.963899930931011*^9, {3.96389997722497*^9, 3.963900021900652*^9}, {
   3.963900054610647*^9, 3.963900118618807*^9}, {3.9639007697654*^9, 
   3.963900787051838*^9}, 3.9639009122983704`*^9, {3.9639009531581097`*^9, 
   3.963900956834299*^9}, {3.96391820127927*^9, 3.963918213049465*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"776132a8-8de2-f54a-89b5-7da384cfd9e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "rescale", " ", "and", " ", "get", " ", "coefficients", " ", "up", " ", 
    "to", " ", "maxOrder"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"RescaleAndCoefficients", "[", 
      RowBox[{"mat_", ",", "q_", ",", 
       RowBox[{"maxOrder_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "pmin", ",", "scaled", ",", "nrows", ",", "ncols", ",", 
         "coeffMatrices"}], "}"}], ",", 
       RowBox[{
        RowBox[{"pmin", "=", 
         RowBox[{"MatrixMinPower", "[", 
          RowBox[{"mat", ",", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"scaled", "=", 
         RowBox[{"Simplify", "[", 
          RowBox[{"mat", "/", 
           RowBox[{"q", "^", "pmin"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"nrows", ",", "ncols"}], "}"}], "=", 
         RowBox[{"Dimensions", "[", "scaled", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"coeffMatrices", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"Expand", "[", 
                RowBox[{"scaled", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], ",", "q", ",",
                "k"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "nrows"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "ncols"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "maxOrder"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"<|", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\"\<minPower\>\"", "->", "pmin"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"\"\<rescaledMatrix\>\"", "->", "scaled"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"\"\<coefficients\>\"", "->", "coeffMatrices"}]}], 
         "|>"}]}]}], "]"}]}], ";"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.96391970486845*^9, 3.963919721201906*^9}, {
  3.96391976978043*^9, 3.9639197771629143`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"fc398f21-fe97-3f47-a500-6d5ba05dc0fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Run", " ", "the", " ", "rescaler"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"resDemo", "=", 
     RowBox[{"RescaleAndCoefficients", "[", 
      RowBox[{
       RowBox[{"mnu", "[", "\[CurlyEpsilon]", "]"}], ",", "\[CurlyEpsilon]", ",",
        "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"resDemo", "[", "\"\<minPower\>\"", "]"}], "\n", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"resDemo", "[", "\"\<rescaledMatrix\>\"", "]"}], "]"}], "\n", 
   RowBox[{
    RowBox[{"L0", " ", "=", " ", 
     RowBox[{
      RowBox[{"resDemo", "[", "\"\<coefficients\>\"", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", "M0", "*)"}], "\n", 
   RowBox[{
    RowBox[{"L1", " ", "=", " ", 
     RowBox[{
      RowBox[{"resDemo", "[", "\"\<coefficients\>\"", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], 
   RowBox[{"(*", "M1", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"L2", " ", "=", " ", 
     RowBox[{
      RowBox[{"resDemo", "[", "\"\<coefficients\>\"", "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ";"}], 
   RowBox[{"(*", "M2", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"L0", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"L1", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"L2", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.96391970486845*^9, 3.9639197452440796`*^9}, {
   3.9639197834630375`*^9, 3.9639198191515274`*^9}, {3.963920206516279*^9, 
   3.963920259904251*^9}, 3.963997446673628*^9, {3.9639985487909336`*^9, 
   3.963998566250452*^9}, 3.9640140021649914`*^9, 3.964014658233536*^9, 
   3.964017612583126*^9, {3.9640180263997097`*^9, 3.964018034873049*^9}, 
   3.9640181592505054`*^9, {3.964091583396658*^9, 3.9640915836475334`*^9}, {
   3.964091677100807*^9, 3.9640916774141827`*^9}, 3.964182689189787*^9, 
   3.964188066690897*^9, {3.964190289370121*^9, 3.9641902974461823`*^9}, 
   3.964190334409252*^9, 3.9641904020376797`*^9, 3.9969076137987747`*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"abed18ae-d54b-224a-919a-8366e69d3551"],

Cell[BoxData[
 RowBox[{"-", "3"}]], "Output",
 CellChangeTimes->{
  3.963919724000309*^9, 3.9639197620020466`*^9, 3.9639198212420025`*^9, 
   3.9639202607012615`*^9, 3.9639203074716015`*^9, 3.9639862048053436`*^9, 
   3.96398627597468*^9, 3.9639956082203865`*^9, 3.9639973535660133`*^9, 
   3.963997449871971*^9, 3.96399831630579*^9, 3.96399849619862*^9, {
   3.9639985581872387`*^9, 3.9639985675657406`*^9}, 3.9639986193546696`*^9, 
   3.9640127141560783`*^9, 3.964014003637596*^9, {3.9640146506939754`*^9, 
   3.9640146596799355`*^9}, 3.964015388334461*^9, 3.9640165962487965`*^9, 
   3.9640176664525566`*^9, 3.9640181385348415`*^9, 3.9640686568383656`*^9, {
   3.9640892157635403`*^9, 3.964089242273346*^9}, 3.964089530201494*^9, 
   3.9640896958447*^9, {3.9640897388647556`*^9, 3.9640897639063835`*^9}, 
   3.9640899626744576`*^9, 3.9640900282929935`*^9, {3.964090086107195*^9, 
   3.964090115839409*^9}, 3.96409026680089*^9, 3.964090389864645*^9, 
   3.9640905409471607`*^9, {3.964090608906843*^9, 3.964090635823862*^9}, 
   3.9640908013855896`*^9, 3.964090853507223*^9, {3.9640909464288464`*^9, 
   3.9640909582048416`*^9}, 3.964091492144497*^9, 3.964091586067421*^9, 
   3.9640916787013397`*^9, 3.96409173873925*^9, {3.9640917815237865`*^9, 
   3.9640918101089077`*^9}, {3.9640919729734497`*^9, 3.964092012176489*^9}, 
   3.964092182283827*^9, {3.964092237170616*^9, 3.9640922795142574`*^9}, 
   3.964092327436573*^9, 3.9640928512015305`*^9, 3.964092888556921*^9, 
   3.9640930425125885`*^9, {3.964093164536091*^9, 3.964093207296774*^9}, 
   3.9640952432452774`*^9, {3.964097240980362*^9, 3.9640972478401184`*^9}, 
   3.96409729345278*^9, 3.96409801426853*^9, 3.9640980481574764`*^9, 
   3.9640981394183483`*^9, {3.9640982507384377`*^9, 3.9640982708382034`*^9}, 
   3.9640983345332375`*^9, 3.9640986907015114`*^9, 3.964098994869808*^9, 
   3.9640990359969215`*^9, 3.964099179186737*^9, 3.964099286654377*^9, {
   3.96409937183272*^9, 3.964099413342369*^9}, 3.964099464736471*^9, {
   3.9640995182061176`*^9, 3.96409956297628*^9}, 3.9640999613749466`*^9, 
   3.96410005563072*^9, 3.9641001230249043`*^9, 3.9641001592051544`*^9, 
   3.9641002098950424`*^9, 3.9641004014569626`*^9, {3.964100453994423*^9, 
   3.9641004740103283`*^9}, {3.9641005887342377`*^9, 3.964100659544079*^9}, {
   3.964100711906172*^9, 3.9641007274845543`*^9}, {3.9641011814222927`*^9, 
   3.9641011977498207`*^9}, 3.9641012992613506`*^9, {3.964102673787092*^9, 
   3.9641027033608685`*^9}, {3.964102733720749*^9, 3.9641027771389885`*^9}, {
   3.9641028190395927`*^9, 3.9641028344103146`*^9}, {3.964102870120123*^9, 
   3.964102921525692*^9}, {3.96410298125012*^9, 3.964102998050009*^9}, 
   3.964103037060196*^9, 3.9641031519110527`*^9, {3.964103468430626*^9, 
   3.964103479280138*^9}, 3.964160037442526*^9, {3.964160251712141*^9, 
   3.964160273842119*^9}, 3.9641720687560177`*^9, 3.964180439268818*^9, 
   3.9641805171191864`*^9, 3.9641805977527027`*^9, {3.964180667223276*^9, 
   3.9641807127571716`*^9}, 3.96418078181777*^9, 3.9641808411000805`*^9, {
   3.964181660298954*^9, 3.9641816760337048`*^9}, 3.964181748061302*^9, 
   3.964181807230236*^9, {3.9641818492356415`*^9, 3.9641818635596104`*^9}, 
   3.964182374800316*^9, 3.9641826907597237`*^9, {3.9641902771167984`*^9, 
   3.9641903349469833`*^9}, 3.96419036652207*^9, 3.964190402418606*^9, 
   3.9642558702531605`*^9, {3.9642559473416576`*^9, 3.9642559669513245`*^9}, 
   3.964613970785244*^9, 3.9646170950811176`*^9, 3.964641582935343*^9, 
   3.964641624315632*^9, 3.964696381494402*^9, 3.9646965148648243`*^9, 
   3.96469664368491*^9, 3.9646972504289684`*^9, 3.9647014180663586`*^9, 
   3.9647039892008743`*^9, 3.9647710237517014`*^9, 3.9648852115231647`*^9, 
   3.965291818761051*^9, 3.9652990577334633`*^9, 3.9681445245193768`*^9, 
   3.968835021721092*^9, 3.968836619484665*^9, 3.9688367372019653`*^9, 
   3.9710889676470604`*^9, 3.9710920099707737`*^9, 3.9712344844809475`*^9, 
   3.971934533877987*^9, 3.993184586818487*^9, 3.9969076146107883`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"9db57840-872c-7d41-90b1-b94a40b51062"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[CurlyEpsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y11", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m23", "2"], " ", "Y11"}], "-", 
             RowBox[{"m22", " ", "m33", " ", "Y11"}], "+", 
             RowBox[{"2", " ", "m12", " ", "m33", " ", "Y12"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "m12", " ", "m23", " ", "Y11", " ", "Y13", " ", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m12", "2"], " ", 
           SuperscriptBox["Y13", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]", "4"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"m12", " ", "m33", " ", "Y11", " ", "Y22"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m23", "2"], " ", "Y11"}], "-", 
           RowBox[{"m22", " ", "m33", " ", "Y11"}], "+", 
           RowBox[{"m12", " ", "m33", " ", "Y12"}]}], ")"}], " ", "Y21", " ", 
         SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
        RowBox[{"m12", " ", "m23", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y13", " ", "Y21"}], "+", 
           RowBox[{"Y11", " ", "Y23"}]}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "Y13", " ", "Y23", " ", 
         SuperscriptBox["\[CurlyEpsilon]", "6"]}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33"}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m23", "2"], " ", "Y11", " ", "Y31"}], "-", 
          RowBox[{"m22", " ", "m33", " ", "Y11", " ", "Y31"}], "+", 
          RowBox[{"m12", " ", "m33", " ", "Y12", " ", "Y31"}], "+", 
          RowBox[{"m12", " ", "m33", " ", "Y11", " ", "Y32"}], "-", 
          RowBox[{"m12", " ", "m23", " ", "Y11", " ", "Y33"}], "+", 
          RowBox[{"m12", " ", "Y13", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m23"}], " ", "Y31"}], "+", 
             RowBox[{"m12", " ", "Y33"}]}], ")"}], " ", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33"}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"m12", " ", "m33", " ", "Y11", " ", "Y22"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m23", "2"], " ", "Y11"}], "-", 
           RowBox[{"m22", " ", "m33", " ", "Y11"}], "+", 
           RowBox[{"m12", " ", "m33", " ", "Y12"}]}], ")"}], " ", "Y21", " ", 
         SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
        RowBox[{"m12", " ", "m23", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y13", " ", "Y21"}], "+", 
           RowBox[{"Y11", " ", "Y23"}]}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "Y13", " ", "Y23", " ", 
         SuperscriptBox["\[CurlyEpsilon]", "6"]}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33"}]], 
      FractionBox[
       RowBox[{"\[CurlyEpsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m23", "2"], "-", 
             RowBox[{"m22", " ", "m33"}]}], ")"}], " ", 
           SuperscriptBox["Y21", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m12", "2"], " ", 
           SuperscriptBox["Y23", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]", "6"]}], "+", 
          RowBox[{"2", " ", "m12", " ", "Y21", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m33", " ", "Y22"}], "-", 
             RowBox[{"m23", " ", "Y23", " ", 
              SuperscriptBox["\[CurlyEpsilon]", "4"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33"}]], 
      FractionBox[
       RowBox[{"\[CurlyEpsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m12", " ", "m33", " ", "Y22", " ", "Y31"}], "+", 
          RowBox[{"Y21", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m23", "2"], " ", "Y31"}], "-", 
             RowBox[{"m22", " ", "m33", " ", "Y31"}], "+", 
             RowBox[{"m12", " ", "m33", " ", "Y32"}], "-", 
             RowBox[{"m12", " ", "m23", " ", "Y33"}]}], ")"}], " ", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
          RowBox[{"m12", " ", "Y23", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m23"}], " ", "Y31"}], "+", 
             RowBox[{"m12", " ", "Y33"}]}], ")"}], " ", 
           SuperscriptBox["\[CurlyEpsilon]", "4"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33"}]]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m23", "2"], " ", "Y11", " ", "Y31"}], "-", 
          RowBox[{"m22", " ", "m33", " ", "Y11", " ", "Y31"}], "+", 
          RowBox[{"m12", " ", "m33", " ", "Y12", " ", "Y31"}], "+", 
          RowBox[{"m12", " ", "m33", " ", "Y11", " ", "Y32"}], "-", 
          RowBox[{"m12", " ", "m23", " ", "Y11", " ", "Y33"}], "+", 
          RowBox[{"m12", " ", "Y13", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m23"}], " ", "Y31"}], "+", 
             RowBox[{"m12", " ", "Y33"}]}], ")"}], " ", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33"}]], 
      FractionBox[
       RowBox[{"\[CurlyEpsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m12", " ", "m33", " ", "Y22", " ", "Y31"}], "+", 
          RowBox[{"Y21", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m23", "2"], " ", "Y31"}], "-", 
             RowBox[{"m22", " ", "m33", " ", "Y31"}], "+", 
             RowBox[{"m12", " ", "m33", " ", "Y32"}], "-", 
             RowBox[{"m12", " ", "m23", " ", "Y33"}]}], ")"}], " ", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
          RowBox[{"m12", " ", "Y23", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m23"}], " ", "Y31"}], "+", 
             RowBox[{"m12", " ", "Y33"}]}], ")"}], " ", 
           SuperscriptBox["\[CurlyEpsilon]", "4"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m23", "2"], " ", "Y31"}], "-", 
             RowBox[{"m22", " ", "m33", " ", "Y31"}], "+", 
             RowBox[{"2", " ", "m12", " ", "m33", " ", "Y32"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "m12", " ", "m23", " ", "Y31", " ", "Y33"}], "+", 
          RowBox[{
           SuperscriptBox["m12", "2"], " ", 
           SuperscriptBox["Y33", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "3"]}], 
       RowBox[{
        SuperscriptBox["m12", "2"], " ", "m33"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.963919724000309*^9, 3.9639197620020466`*^9, 3.9639198212420025`*^9, 
   3.9639202607012615`*^9, 3.9639203074716015`*^9, 3.9639862048053436`*^9, 
   3.96398627597468*^9, 3.9639956082203865`*^9, 3.9639973535660133`*^9, 
   3.963997449871971*^9, 3.96399831630579*^9, 3.96399849619862*^9, {
   3.9639985581872387`*^9, 3.9639985675657406`*^9}, 3.9639986193546696`*^9, 
   3.9640127141560783`*^9, 3.964014003637596*^9, {3.9640146506939754`*^9, 
   3.9640146596799355`*^9}, 3.964015388334461*^9, 3.9640165962487965`*^9, 
   3.9640176664525566`*^9, 3.9640181385348415`*^9, 3.9640686568383656`*^9, {
   3.9640892157635403`*^9, 3.964089242273346*^9}, 3.964089530201494*^9, 
   3.9640896958447*^9, {3.9640897388647556`*^9, 3.9640897639063835`*^9}, 
   3.9640899626744576`*^9, 3.9640900282929935`*^9, {3.964090086107195*^9, 
   3.964090115839409*^9}, 3.96409026680089*^9, 3.964090389864645*^9, 
   3.9640905409471607`*^9, {3.964090608906843*^9, 3.964090635823862*^9}, 
   3.9640908013855896`*^9, 3.964090853507223*^9, {3.9640909464288464`*^9, 
   3.9640909582048416`*^9}, 3.964091492144497*^9, 3.964091586067421*^9, 
   3.9640916787013397`*^9, 3.96409173873925*^9, {3.9640917815237865`*^9, 
   3.9640918101089077`*^9}, {3.9640919729734497`*^9, 3.964092012176489*^9}, 
   3.964092182283827*^9, {3.964092237170616*^9, 3.9640922795142574`*^9}, 
   3.964092327436573*^9, 3.9640928512015305`*^9, 3.964092888556921*^9, 
   3.9640930425125885`*^9, {3.964093164536091*^9, 3.964093207296774*^9}, 
   3.9640952432452774`*^9, {3.964097240980362*^9, 3.9640972478401184`*^9}, 
   3.96409729345278*^9, 3.96409801426853*^9, 3.9640980481574764`*^9, 
   3.9640981394183483`*^9, {3.9640982507384377`*^9, 3.9640982708382034`*^9}, 
   3.9640983345332375`*^9, 3.9640986907015114`*^9, 3.964098994869808*^9, 
   3.9640990359969215`*^9, 3.964099179186737*^9, 3.964099286654377*^9, {
   3.96409937183272*^9, 3.964099413342369*^9}, 3.964099464736471*^9, {
   3.9640995182061176`*^9, 3.96409956297628*^9}, 3.9640999613749466`*^9, 
   3.96410005563072*^9, 3.9641001230249043`*^9, 3.9641001592051544`*^9, 
   3.9641002098950424`*^9, 3.9641004014569626`*^9, {3.964100453994423*^9, 
   3.9641004740103283`*^9}, {3.9641005887342377`*^9, 3.964100659544079*^9}, {
   3.964100711906172*^9, 3.9641007274845543`*^9}, {3.9641011814222927`*^9, 
   3.9641011977498207`*^9}, 3.9641012992613506`*^9, {3.964102673787092*^9, 
   3.9641027033608685`*^9}, {3.964102733720749*^9, 3.9641027771389885`*^9}, {
   3.9641028190395927`*^9, 3.9641028344103146`*^9}, {3.964102870120123*^9, 
   3.964102921525692*^9}, {3.96410298125012*^9, 3.964102998050009*^9}, 
   3.964103037060196*^9, 3.9641031519110527`*^9, {3.964103468430626*^9, 
   3.964103479280138*^9}, 3.964160037442526*^9, {3.964160251712141*^9, 
   3.964160273842119*^9}, 3.9641720687560177`*^9, 3.964180439268818*^9, 
   3.9641805171191864`*^9, 3.9641805977527027`*^9, {3.964180667223276*^9, 
   3.9641807127571716`*^9}, 3.96418078181777*^9, 3.9641808411000805`*^9, {
   3.964181660298954*^9, 3.9641816760337048`*^9}, 3.964181748061302*^9, 
   3.964181807230236*^9, {3.9641818492356415`*^9, 3.9641818635596104`*^9}, 
   3.964182374800316*^9, 3.9641826907597237`*^9, {3.9641902771167984`*^9, 
   3.9641903349469833`*^9}, 3.96419036652207*^9, 3.964190402418606*^9, 
   3.9642558702531605`*^9, {3.9642559473416576`*^9, 3.9642559669513245`*^9}, 
   3.964613970785244*^9, 3.9646170950811176`*^9, 3.964641582935343*^9, 
   3.964641624315632*^9, 3.964696381494402*^9, 3.9646965148648243`*^9, 
   3.96469664368491*^9, 3.9646972504289684`*^9, 3.9647014180663586`*^9, 
   3.9647039892008743`*^9, 3.9647710237517014`*^9, 3.9648852115231647`*^9, 
   3.965291818761051*^9, 3.9652990577334633`*^9, 3.9681445245193768`*^9, 
   3.968835021721092*^9, 3.968836619484665*^9, 3.9688367372019653`*^9, 
   3.9710889676470604`*^9, 3.9710920099707737`*^9, 3.9712344844809475`*^9, 
   3.971934533877987*^9, 3.993184586818487*^9, 3.9969076146158905`*^9},
 CellLabel->
  "Out[80]//MatrixForm=",ExpressionUUID->"c4685cf3-856b-984b-8c5e-\
9b965737dac0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox[
       RowBox[{"Y11", " ", "Y22"}], "m12"], "0"},
     {
      FractionBox[
       RowBox[{"Y11", " ", "Y22"}], "m12"], "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.963919724000309*^9, 3.9639197620020466`*^9, 3.9639198212420025`*^9, 
   3.9639202607012615`*^9, 3.9639203074716015`*^9, 3.9639862048053436`*^9, 
   3.96398627597468*^9, 3.9639956082203865`*^9, 3.9639973535660133`*^9, 
   3.963997449871971*^9, 3.96399831630579*^9, 3.96399849619862*^9, {
   3.9639985581872387`*^9, 3.9639985675657406`*^9}, 3.9639986193546696`*^9, 
   3.9640127141560783`*^9, 3.964014003637596*^9, {3.9640146506939754`*^9, 
   3.9640146596799355`*^9}, 3.964015388334461*^9, 3.9640165962487965`*^9, 
   3.9640176664525566`*^9, 3.9640181385348415`*^9, 3.9640686568383656`*^9, {
   3.9640892157635403`*^9, 3.964089242273346*^9}, 3.964089530201494*^9, 
   3.9640896958447*^9, {3.9640897388647556`*^9, 3.9640897639063835`*^9}, 
   3.9640899626744576`*^9, 3.9640900282929935`*^9, {3.964090086107195*^9, 
   3.964090115839409*^9}, 3.96409026680089*^9, 3.964090389864645*^9, 
   3.9640905409471607`*^9, {3.964090608906843*^9, 3.964090635823862*^9}, 
   3.9640908013855896`*^9, 3.964090853507223*^9, {3.9640909464288464`*^9, 
   3.9640909582048416`*^9}, 3.964091492144497*^9, 3.964091586067421*^9, 
   3.9640916787013397`*^9, 3.96409173873925*^9, {3.9640917815237865`*^9, 
   3.9640918101089077`*^9}, {3.9640919729734497`*^9, 3.964092012176489*^9}, 
   3.964092182283827*^9, {3.964092237170616*^9, 3.9640922795142574`*^9}, 
   3.964092327436573*^9, 3.9640928512015305`*^9, 3.964092888556921*^9, 
   3.9640930425125885`*^9, {3.964093164536091*^9, 3.964093207296774*^9}, 
   3.9640952432452774`*^9, {3.964097240980362*^9, 3.9640972478401184`*^9}, 
   3.96409729345278*^9, 3.96409801426853*^9, 3.9640980481574764`*^9, 
   3.9640981394183483`*^9, {3.9640982507384377`*^9, 3.9640982708382034`*^9}, 
   3.9640983345332375`*^9, 3.9640986907015114`*^9, 3.964098994869808*^9, 
   3.9640990359969215`*^9, 3.964099179186737*^9, 3.964099286654377*^9, {
   3.96409937183272*^9, 3.964099413342369*^9}, 3.964099464736471*^9, {
   3.9640995182061176`*^9, 3.96409956297628*^9}, 3.9640999613749466`*^9, 
   3.96410005563072*^9, 3.9641001230249043`*^9, 3.9641001592051544`*^9, 
   3.9641002098950424`*^9, 3.9641004014569626`*^9, {3.964100453994423*^9, 
   3.9641004740103283`*^9}, {3.9641005887342377`*^9, 3.964100659544079*^9}, {
   3.964100711906172*^9, 3.9641007274845543`*^9}, {3.9641011814222927`*^9, 
   3.9641011977498207`*^9}, 3.9641012992613506`*^9, {3.964102673787092*^9, 
   3.9641027033608685`*^9}, {3.964102733720749*^9, 3.9641027771389885`*^9}, {
   3.9641028190395927`*^9, 3.9641028344103146`*^9}, {3.964102870120123*^9, 
   3.964102921525692*^9}, {3.96410298125012*^9, 3.964102998050009*^9}, 
   3.964103037060196*^9, 3.9641031519110527`*^9, {3.964103468430626*^9, 
   3.964103479280138*^9}, 3.964160037442526*^9, {3.964160251712141*^9, 
   3.964160273842119*^9}, 3.9641720687560177`*^9, 3.964180439268818*^9, 
   3.9641805171191864`*^9, 3.9641805977527027`*^9, {3.964180667223276*^9, 
   3.9641807127571716`*^9}, 3.96418078181777*^9, 3.9641808411000805`*^9, {
   3.964181660298954*^9, 3.9641816760337048`*^9}, 3.964181748061302*^9, 
   3.964181807230236*^9, {3.9641818492356415`*^9, 3.9641818635596104`*^9}, 
   3.964182374800316*^9, 3.9641826907597237`*^9, {3.9641902771167984`*^9, 
   3.9641903349469833`*^9}, 3.96419036652207*^9, 3.964190402418606*^9, 
   3.9642558702531605`*^9, {3.9642559473416576`*^9, 3.9642559669513245`*^9}, 
   3.964613970785244*^9, 3.9646170950811176`*^9, 3.964641582935343*^9, 
   3.964641624315632*^9, 3.964696381494402*^9, 3.9646965148648243`*^9, 
   3.96469664368491*^9, 3.9646972504289684`*^9, 3.9647014180663586`*^9, 
   3.9647039892008743`*^9, 3.9647710237517014`*^9, 3.9648852115231647`*^9, 
   3.965291818761051*^9, 3.9652990577334633`*^9, 3.9681445245193768`*^9, 
   3.968835021721092*^9, 3.968836619484665*^9, 3.9688367372019653`*^9, 
   3.9710889676470604`*^9, 3.9710920099707737`*^9, 3.9712344844809475`*^9, 
   3.971934533877987*^9, 3.993184586818487*^9, 3.9969076146184025`*^9},
 CellLabel->
  "Out[84]//MatrixForm=",ExpressionUUID->"bcbbfe91-b63d-e84c-94b4-\
24fa9bdbf645"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"m22", " ", 
          SuperscriptBox["Y11", "2"]}], 
         SuperscriptBox["m12", "2"]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m23", "2"], " ", 
         SuperscriptBox["Y11", "2"]}], 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "Y11", " ", "Y12"}], "m12"]}], "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{"2", " ", "Y21", " ", "Y22"}], "m12"], 
      FractionBox[
       RowBox[{"Y22", " ", "Y31"}], "m12"]},
     {"0", 
      FractionBox[
       RowBox[{"Y22", " ", "Y31"}], "m12"], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.963919724000309*^9, 3.9639197620020466`*^9, 3.9639198212420025`*^9, 
   3.9639202607012615`*^9, 3.9639203074716015`*^9, 3.9639862048053436`*^9, 
   3.96398627597468*^9, 3.9639956082203865`*^9, 3.9639973535660133`*^9, 
   3.963997449871971*^9, 3.96399831630579*^9, 3.96399849619862*^9, {
   3.9639985581872387`*^9, 3.9639985675657406`*^9}, 3.9639986193546696`*^9, 
   3.9640127141560783`*^9, 3.964014003637596*^9, {3.9640146506939754`*^9, 
   3.9640146596799355`*^9}, 3.964015388334461*^9, 3.9640165962487965`*^9, 
   3.9640176664525566`*^9, 3.9640181385348415`*^9, 3.9640686568383656`*^9, {
   3.9640892157635403`*^9, 3.964089242273346*^9}, 3.964089530201494*^9, 
   3.9640896958447*^9, {3.9640897388647556`*^9, 3.9640897639063835`*^9}, 
   3.9640899626744576`*^9, 3.9640900282929935`*^9, {3.964090086107195*^9, 
   3.964090115839409*^9}, 3.96409026680089*^9, 3.964090389864645*^9, 
   3.9640905409471607`*^9, {3.964090608906843*^9, 3.964090635823862*^9}, 
   3.9640908013855896`*^9, 3.964090853507223*^9, {3.9640909464288464`*^9, 
   3.9640909582048416`*^9}, 3.964091492144497*^9, 3.964091586067421*^9, 
   3.9640916787013397`*^9, 3.96409173873925*^9, {3.9640917815237865`*^9, 
   3.9640918101089077`*^9}, {3.9640919729734497`*^9, 3.964092012176489*^9}, 
   3.964092182283827*^9, {3.964092237170616*^9, 3.9640922795142574`*^9}, 
   3.964092327436573*^9, 3.9640928512015305`*^9, 3.964092888556921*^9, 
   3.9640930425125885`*^9, {3.964093164536091*^9, 3.964093207296774*^9}, 
   3.9640952432452774`*^9, {3.964097240980362*^9, 3.9640972478401184`*^9}, 
   3.96409729345278*^9, 3.96409801426853*^9, 3.9640980481574764`*^9, 
   3.9640981394183483`*^9, {3.9640982507384377`*^9, 3.9640982708382034`*^9}, 
   3.9640983345332375`*^9, 3.9640986907015114`*^9, 3.964098994869808*^9, 
   3.9640990359969215`*^9, 3.964099179186737*^9, 3.964099286654377*^9, {
   3.96409937183272*^9, 3.964099413342369*^9}, 3.964099464736471*^9, {
   3.9640995182061176`*^9, 3.96409956297628*^9}, 3.9640999613749466`*^9, 
   3.96410005563072*^9, 3.9641001230249043`*^9, 3.9641001592051544`*^9, 
   3.9641002098950424`*^9, 3.9641004014569626`*^9, {3.964100453994423*^9, 
   3.9641004740103283`*^9}, {3.9641005887342377`*^9, 3.964100659544079*^9}, {
   3.964100711906172*^9, 3.9641007274845543`*^9}, {3.9641011814222927`*^9, 
   3.9641011977498207`*^9}, 3.9641012992613506`*^9, {3.964102673787092*^9, 
   3.9641027033608685`*^9}, {3.964102733720749*^9, 3.9641027771389885`*^9}, {
   3.9641028190395927`*^9, 3.9641028344103146`*^9}, {3.964102870120123*^9, 
   3.964102921525692*^9}, {3.96410298125012*^9, 3.964102998050009*^9}, 
   3.964103037060196*^9, 3.9641031519110527`*^9, {3.964103468430626*^9, 
   3.964103479280138*^9}, 3.964160037442526*^9, {3.964160251712141*^9, 
   3.964160273842119*^9}, 3.9641720687560177`*^9, 3.964180439268818*^9, 
   3.9641805171191864`*^9, 3.9641805977527027`*^9, {3.964180667223276*^9, 
   3.9641807127571716`*^9}, 3.96418078181777*^9, 3.9641808411000805`*^9, {
   3.964181660298954*^9, 3.9641816760337048`*^9}, 3.964181748061302*^9, 
   3.964181807230236*^9, {3.9641818492356415`*^9, 3.9641818635596104`*^9}, 
   3.964182374800316*^9, 3.9641826907597237`*^9, {3.9641902771167984`*^9, 
   3.9641903349469833`*^9}, 3.96419036652207*^9, 3.964190402418606*^9, 
   3.9642558702531605`*^9, {3.9642559473416576`*^9, 3.9642559669513245`*^9}, 
   3.964613970785244*^9, 3.9646170950811176`*^9, 3.964641582935343*^9, 
   3.964641624315632*^9, 3.964696381494402*^9, 3.9646965148648243`*^9, 
   3.96469664368491*^9, 3.9646972504289684`*^9, 3.9647014180663586`*^9, 
   3.9647039892008743`*^9, 3.9647710237517014`*^9, 3.9648852115231647`*^9, 
   3.965291818761051*^9, 3.9652990577334633`*^9, 3.9681445245193768`*^9, 
   3.968835021721092*^9, 3.968836619484665*^9, 3.9688367372019653`*^9, 
   3.9710889676470604`*^9, 3.9710920099707737`*^9, 3.9712344844809475`*^9, 
   3.971934533877987*^9, 3.993184586818487*^9, 3.996907614620407*^9},
 CellLabel->
  "Out[85]//MatrixForm=",ExpressionUUID->"44ad3e74-84c7-4944-85ea-\
5b964aeb7376"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"m22", " ", "Y11", " ", "Y21"}], 
         SuperscriptBox["m12", "2"]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m23", "2"], " ", "Y11", " ", "Y21"}], 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}]], "+", 
       FractionBox[
        RowBox[{"Y12", " ", "Y21"}], "m12"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"m22", " ", "Y11", " ", "Y31"}], 
         SuperscriptBox["m12", "2"]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m23", "2"], " ", "Y11", " ", "Y31"}], 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}]], "+", 
       FractionBox[
        RowBox[{"Y12", " ", "Y31"}], "m12"], "+", 
       FractionBox[
        RowBox[{"Y11", " ", "Y32"}], "m12"], "-", 
       FractionBox[
        RowBox[{"m23", " ", "Y11", " ", "Y33"}], 
        RowBox[{"m12", " ", "m33"}]]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"m22", " ", "Y11", " ", "Y21"}], 
         SuperscriptBox["m12", "2"]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m23", "2"], " ", "Y11", " ", "Y21"}], 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}]], "+", 
       FractionBox[
        RowBox[{"Y12", " ", "Y21"}], "m12"]}], "0", "0"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"m22", " ", "Y11", " ", "Y31"}], 
         SuperscriptBox["m12", "2"]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m23", "2"], " ", "Y11", " ", "Y31"}], 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}]], "+", 
       FractionBox[
        RowBox[{"Y12", " ", "Y31"}], "m12"], "+", 
       FractionBox[
        RowBox[{"Y11", " ", "Y32"}], "m12"], "-", 
       FractionBox[
        RowBox[{"m23", " ", "Y11", " ", "Y33"}], 
        RowBox[{"m12", " ", "m33"}]]}], "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.963919724000309*^9, 3.9639197620020466`*^9, 3.9639198212420025`*^9, 
   3.9639202607012615`*^9, 3.9639203074716015`*^9, 3.9639862048053436`*^9, 
   3.96398627597468*^9, 3.9639956082203865`*^9, 3.9639973535660133`*^9, 
   3.963997449871971*^9, 3.96399831630579*^9, 3.96399849619862*^9, {
   3.9639985581872387`*^9, 3.9639985675657406`*^9}, 3.9639986193546696`*^9, 
   3.9640127141560783`*^9, 3.964014003637596*^9, {3.9640146506939754`*^9, 
   3.9640146596799355`*^9}, 3.964015388334461*^9, 3.9640165962487965`*^9, 
   3.9640176664525566`*^9, 3.9640181385348415`*^9, 3.9640686568383656`*^9, {
   3.9640892157635403`*^9, 3.964089242273346*^9}, 3.964089530201494*^9, 
   3.9640896958447*^9, {3.9640897388647556`*^9, 3.9640897639063835`*^9}, 
   3.9640899626744576`*^9, 3.9640900282929935`*^9, {3.964090086107195*^9, 
   3.964090115839409*^9}, 3.96409026680089*^9, 3.964090389864645*^9, 
   3.9640905409471607`*^9, {3.964090608906843*^9, 3.964090635823862*^9}, 
   3.9640908013855896`*^9, 3.964090853507223*^9, {3.9640909464288464`*^9, 
   3.9640909582048416`*^9}, 3.964091492144497*^9, 3.964091586067421*^9, 
   3.9640916787013397`*^9, 3.96409173873925*^9, {3.9640917815237865`*^9, 
   3.9640918101089077`*^9}, {3.9640919729734497`*^9, 3.964092012176489*^9}, 
   3.964092182283827*^9, {3.964092237170616*^9, 3.9640922795142574`*^9}, 
   3.964092327436573*^9, 3.9640928512015305`*^9, 3.964092888556921*^9, 
   3.9640930425125885`*^9, {3.964093164536091*^9, 3.964093207296774*^9}, 
   3.9640952432452774`*^9, {3.964097240980362*^9, 3.9640972478401184`*^9}, 
   3.96409729345278*^9, 3.96409801426853*^9, 3.9640980481574764`*^9, 
   3.9640981394183483`*^9, {3.9640982507384377`*^9, 3.9640982708382034`*^9}, 
   3.9640983345332375`*^9, 3.9640986907015114`*^9, 3.964098994869808*^9, 
   3.9640990359969215`*^9, 3.964099179186737*^9, 3.964099286654377*^9, {
   3.96409937183272*^9, 3.964099413342369*^9}, 3.964099464736471*^9, {
   3.9640995182061176`*^9, 3.96409956297628*^9}, 3.9640999613749466`*^9, 
   3.96410005563072*^9, 3.9641001230249043`*^9, 3.9641001592051544`*^9, 
   3.9641002098950424`*^9, 3.9641004014569626`*^9, {3.964100453994423*^9, 
   3.9641004740103283`*^9}, {3.9641005887342377`*^9, 3.964100659544079*^9}, {
   3.964100711906172*^9, 3.9641007274845543`*^9}, {3.9641011814222927`*^9, 
   3.9641011977498207`*^9}, 3.9641012992613506`*^9, {3.964102673787092*^9, 
   3.9641027033608685`*^9}, {3.964102733720749*^9, 3.9641027771389885`*^9}, {
   3.9641028190395927`*^9, 3.9641028344103146`*^9}, {3.964102870120123*^9, 
   3.964102921525692*^9}, {3.96410298125012*^9, 3.964102998050009*^9}, 
   3.964103037060196*^9, 3.9641031519110527`*^9, {3.964103468430626*^9, 
   3.964103479280138*^9}, 3.964160037442526*^9, {3.964160251712141*^9, 
   3.964160273842119*^9}, 3.9641720687560177`*^9, 3.964180439268818*^9, 
   3.9641805171191864`*^9, 3.9641805977527027`*^9, {3.964180667223276*^9, 
   3.9641807127571716`*^9}, 3.96418078181777*^9, 3.9641808411000805`*^9, {
   3.964181660298954*^9, 3.9641816760337048`*^9}, 3.964181748061302*^9, 
   3.964181807230236*^9, {3.9641818492356415`*^9, 3.9641818635596104`*^9}, 
   3.964182374800316*^9, 3.9641826907597237`*^9, {3.9641902771167984`*^9, 
   3.9641903349469833`*^9}, 3.96419036652207*^9, 3.964190402418606*^9, 
   3.9642558702531605`*^9, {3.9642559473416576`*^9, 3.9642559669513245`*^9}, 
   3.964613970785244*^9, 3.9646170950811176`*^9, 3.964641582935343*^9, 
   3.964641624315632*^9, 3.964696381494402*^9, 3.9646965148648243`*^9, 
   3.96469664368491*^9, 3.9646972504289684`*^9, 3.9647014180663586`*^9, 
   3.9647039892008743`*^9, 3.9647710237517014`*^9, 3.9648852115231647`*^9, 
   3.965291818761051*^9, 3.9652990577334633`*^9, 3.9681445245193768`*^9, 
   3.968835021721092*^9, 3.968836619484665*^9, 3.9688367372019653`*^9, 
   3.9710889676470604`*^9, 3.9710920099707737`*^9, 3.9712344844809475`*^9, 
   3.971934533877987*^9, 3.993184586818487*^9, 3.9969076146235867`*^9},
 CellLabel->
  "Out[86]//MatrixForm=",ExpressionUUID->"5fe841a0-f7ce-9a4e-b11b-\
af682455072f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"--", "numeric"}], " ", "tolerance", " ", "aware", " ", 
     "eigen"}], "-", 
    RowBox[{"decomposition", " ", "that", " ", "returns", " ", "sorted", " ", 
     RowBox[{"eigenpairs", "--"}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GetEigenSystem", "[", 
      RowBox[{"M_", "?", "MatrixQ"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vals", ",", "vecs", ",", "ord", ",", "P"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"vals", ",", "vecs"}], "}"}], "=", 
         RowBox[{"Eigensystem", "[", "M", "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
         "vals", " ", "may", " ", "be", " ", "symbolic", " ", "or", " ", 
          "numeric"}], "*)"}], 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"keep", " ", "order", " ", "positions", " ", 
           RowBox[{"stable", ":", 
            RowBox[{"return", " ", "as", " ", "given"}]}]}], ",", 
          RowBox[{
          "but", " ", "also", " ", "provide", " ", "ordering", " ", "by", " ",
            "value"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"ord", "=", 
         RowBox[{"Ordering", "[", "vals", "]"}]}], ";", "\[IndentingNewLine]",
         "\[IndentingNewLine]", 
        RowBox[{"P", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ord", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "==", "i"}], ",", "1", ",", 
               "0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"ascending", " ", "by", " ", "default"}], "*)"}], 
        RowBox[{"<|", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\"\<evals\>\"", "->", "vals"}], ",", "\[IndentingNewLine]", 
          RowBox[{"\"\<evects\>\"", "->", "vecs"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"\"\<ordering\>\"", "->", "ord"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"\"\<P\>\"", "->", "P"}]}], "\[IndentingNewLine]", 
         "|>"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"--", "detect"}], " ", 
     RowBox[{"degeneracies", ":", 
      RowBox[{
      "returns", " ", "list", " ", "of", " ", "index", " ", "lists", " ", 
       "for", " ", "degenerate", " ", 
       RowBox[{"groups", "--"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GetDegenerateGroups", "[", 
      RowBox[{"M_", "?", "MatrixQ"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vals", ",", "inds"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"vals", "=", 
         RowBox[{"Eigenvalues", "[", "M", "]"}]}], ";", "\n", "\t", 
        RowBox[{"inds", "=", 
         RowBox[{"Range", "[", 
          RowBox[{"Length", "[", "vals", "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Creates", " ", "the", " ", "list", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "*)"}], "\n", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Group", " ", "the", " ", "indices", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], " ", "based", " ", "on", 
          " ", "the", " ", "actual", " ", "eigenvalue", " ", "at", " ", 
          "that", " ", "position"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Values", "[", 
         RowBox[{"GroupBy", "[", 
          RowBox[{"inds", ",", 
           RowBox[{
            RowBox[{"vals", "[", 
             RowBox[{"[", "#", "]"}], "]"}], "&"}]}], "]"}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{"example", ":", 
     RowBox[{"returns", " ", 
      RowBox[{"{", "}"}], " ", "if", " ", "no", " ", "degeneracies", " ", 
      RowBox[{"(", 
       RowBox[{"every", " ", "group", " ", "is", " ", "size", " ", "1"}], 
       ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IsDegenerateQ", "[", 
      RowBox[{"M_", "?", "MatrixQ"}], "]"}], ":=", 
     RowBox[{"AnyTrue", "[", 
      RowBox[{
       RowBox[{"GetDegenerateGroups", "[", "M", "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "#", "]"}], ">", "1"}], "&"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.963920127522972*^9, 3.963920181565817*^9}, {
   3.9639207422514305`*^9, 3.9639207444065456`*^9}, {3.96392188528697*^9, 
   3.963921911741453*^9}, {3.9639219520324745`*^9, 3.9639220204027843`*^9}, {
   3.963924094192152*^9, 3.9639242050608807`*^9}, {3.9639244868945255`*^9, 
   3.9639245274797783`*^9}, {3.963929069126608*^9, 3.963929087276249*^9}, 
   3.963929151762848*^9, {3.9642558789515896`*^9, 3.9642558815285225`*^9}, {
   3.9647014344234295`*^9, 3.9647014635506706`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"2dae0bde-c7a3-654a-b852-206dc9d9fe7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DegenCase", "[", 
    RowBox[{"M_", ",", "q_Symbol"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pert", ",", "M0", ",", "M1", ",", "M2", ",", "vals0", ",", "vecs0", ",",
        "n", ",", "groups", ",", "allIdx", ",", "valsSeries", ",", 
       "vecsSeries", ",", "b", ",", "blockIdx", ",", "m", ",", "blockVecs", ",",
        "lambda0block", ",", "W", ",", "wvals", ",", "wvecs", ",", "psi0s", ",",
        "outsideIdx", ",", "lambda1block", ",", "lambda2block", ",", 
       "psiFirstOrderOutside", ",", "psiSecOrderOutside", ",", "H2eff", ",", 
       "H2vals", ",", "H2vecs", ",", "psiFromH2", ",", "k", ",", "nidx", ",", 
       "psi1", ",", "psi2", ",", "project0", ",", "outside"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "function", " ", "to", " ", "enforce", " ", "intermediate", " ", 
       "normalization"}], "*)"}], 
     RowBox[{
      RowBox[{
       RowBox[{"project0", "[", 
        RowBox[{"v_", ",", "idx_"}], "]"}], ":=", 
       RowBox[{"v", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"vecs0", "[", 
             RowBox[{"[", "idx", "]"}], "]"}], "]"}], ".", "v"}], ")"}], " ", 
         RowBox[{"vecs0", "[", 
          RowBox[{"[", "idx", "]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"1", ")"}], " ", "rescaled", " ", "coefficient", " ", 
        "matrices"}], "*)"}], 
      RowBox[{"pert", "=", 
       RowBox[{"RescaleAndCoefficients", "[", 
        RowBox[{
         RowBox[{"M", "[", "q", "]"}], ",", "q", ",", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M0", ",", "M1", ",", "M2"}], "}"}], "=", 
       RowBox[{"pert", "[", "\"\<coefficients\>\"", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"2", ")"}], " ", "zeroth"}], "-", 
        RowBox[{"order", " ", "eigendecomposition"}]}], "*)"}], 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vals0", ",", "vecs0"}], "}"}], "=", 
       RowBox[{"Eigensystem", "[", "M0", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "vals0", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"groups", "=", 
       RowBox[{"GetDegenerateGroups", "[", "M0", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"allIdx", "=", 
       RowBox[{"Range", "[", "n", "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"3", ")"}], " ", "initialize", " ", "result", " ", 
        "containers"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"valsSeries", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vecsSeries", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"4", ")"}], " ", "loop", " ", "over", " ", "groups"}], "*)"}],
       "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"blockIdx", "=", 
          RowBox[{"groups", "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "blockIdx", "]"}], "==", "1"}], ",", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"-", "Non"}]}]}], "-", 
             RowBox[{"degenerate", " ", 
              RowBox[{
               RowBox[{"case", "--"}], "--"}]}], "-"}], "*)"}], 
           RowBox[{
            RowBox[{"nidx", "=", 
             RowBox[{"First", "[", "blockIdx", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"outside", "=", 
             RowBox[{"Complement", "[", 
              RowBox[{"allIdx", ",", 
               RowBox[{"{", "nidx", "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"eigenvalue", " ", "up", " ", "to", " ", "O", 
              RowBox[{"(", 
               RowBox[{"q", "^", "2"}], ")"}]}], "*)"}], 
            RowBox[{
             RowBox[{"valsSeries", "[", 
              RowBox[{"[", "nidx", "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"vals0", "[", 
               RowBox[{"[", "nidx", "]"}], "]"}], "+", 
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"vecs0", "[", 
                   RowBox[{"[", "nidx", "]"}], "]"}], "]"}], ".", 
                 RowBox[{"(", 
                  RowBox[{"M1", ".", 
                   RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}]}], ")"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"q", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Conjugate", "[", 
                   RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"M2", ".", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}]}], ")"}]}], "+", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}]}], ")"}]}], "]"}], "^", 
                    "2"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}]}], ")"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"m", ",", "outside"}], "}"}]}], "]"}]}], 
                ")"}]}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"first", "-", 
              RowBox[{
              "order", " ", "correction", " ", "to", " ", "eigenvector"}]}], 
             "*)"}], 
            RowBox[{"psi1", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}]}], ")"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"vals0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "-", 
                   RowBox[{"vals0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}]}], ")"}]}], " ", 
                RowBox[{"vecs0", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "outside"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"psi1", "=", 
             RowBox[{"project0", "[", 
              RowBox[{"psi1", ",", "nidx"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"second", "-", 
              RowBox[{
              "order", " ", "correction", " ", "to", " ", "eigenvector"}]}], 
             "*)"}], 
            RowBox[{"psi2", "=", 
             RowBox[{"Simplify", "@", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"Module", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"num", ",", "denom"}], "}"}], ",", 
                  RowBox[{
                   RowBox[{"denom", "=", 
                    RowBox[{
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}]}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"num", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M2", ".", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}]}], ")"}]}], ")"}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", "psi1"}], ")"}]}], ")"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}]}], ")"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], ".", "psi1"}], 
                    ")"}]}]}]}], ";", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"num", "/", "denom"}], ")"}], " ", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}]}]}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "outside"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"psi2", "=", 
             RowBox[{
              RowBox[{"project0", "[", 
               RowBox[{"psi2", ",", "nidx"}], "]"}], "-", 
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Conjugate", "[", "psi1", "]"}], ".", "psi1"}], 
                ")"}], " ", 
               RowBox[{"vecs0", "[", 
                RowBox[{"[", "nidx", "]"}], "]"}]}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"vecsSeries", "[", 
              RowBox[{"[", "nidx", "]"}], "]"}], "=", 
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{"vecs0", "[", 
                RowBox[{"[", "nidx", "]"}], "]"}], "+", 
               RowBox[{"q", " ", "psi1"}], "+", 
               RowBox[{
                RowBox[{"q", "^", "2"}], " ", "psi2"}]}], "]"}]}]}], ",", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"-", "Degenerate"}]}]}], " ", 
              RowBox[{
               RowBox[{"case", "--"}], "--"}]}], "-"}], "*)"}], 
           RowBox[{
            RowBox[{"m", "=", 
             RowBox[{"Length", "[", "blockIdx", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"blockVecs", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"vecs0", "[", 
                RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", "blockIdx"}]}], ";",
             "\[IndentingNewLine]", 
            RowBox[{"lambda0block", "=", 
             RowBox[{"vals0", "[", 
              RowBox[{"[", 
               RowBox[{"blockIdx", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"build", " ", "W"}], "=", 
              RowBox[{
              "projection", " ", "of", " ", "M1", " ", "into", " ", 
               "degenerate", " ", "subspace"}]}], "*)"}], 
            RowBox[{"W", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Conjugate", "[", 
                 RowBox[{"blockVecs", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], ".", 
                RowBox[{"(", 
                 RowBox[{"M1", ".", 
                  RowBox[{"blockVecs", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "m"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "m"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"wvals", ",", "wvecs"}], "}"}], "=", 
             RowBox[{"Eigensystem", "[", "W", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"Union", "[", "wvals", "]"}], "]"}], ">", "1"}], ",", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"--", 
                 RowBox[{"-", "W"}]}], " ", 
                RowBox[{"splits", ":", 
                 RowBox[{"first", "-", 
                  RowBox[{"order", " ", 
                   RowBox[{"splitting", "--"}]}], "-"}]}]}], "*)"}], 
              RowBox[{
               RowBox[{"lambda1block", "=", "wvals"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"psi0s", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Normalize", "[", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"wvecs", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "a"}], "]"}], "]"}], " ", 
                    RowBox[{"blockVecs", "[", 
                    RowBox[{"[", "a", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "m"}], "}"}]}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"outsideIdx", "=", 
                RowBox[{"Complement", "[", 
                 RowBox[{"allIdx", ",", "blockIdx"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"lambda2block", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Simplify", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"psi0s", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M2", ".", 
                    RowBox[{"psi0s", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"psi0s", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], "]"}], "^", 
                    "2"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"lambda0block", "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "outsideIdx"}], "}"}]}], "]"}]}], "]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"psiFirstOrderOutside", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Simplify", "[", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"psi0s", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"lambda0block", "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}], " ", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "outsideIdx"}], "}"}]}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"psiSecOrderOutside", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Simplify", "@", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"num", ",", "denom"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"denom", "=", 
                    RowBox[{"lambda0block", "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"num", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M2", ".", 
                    RowBox[{"psi0s", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"psiFirstOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}], "-", 
                    RowBox[{
                    RowBox[{"lambda1block", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"psiFirstOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"num", "/", "denom"}], ")"}], " ", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}]}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "outsideIdx"}], "}"}]}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Do", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"nidx", "=", 
                   RowBox[{"blockIdx", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"valsSeries", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "=", 
                   RowBox[{"lambda0block", "+", 
                    RowBox[{"q", " ", 
                    RowBox[{"lambda1block", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"q", "^", "2"}], " ", 
                    RowBox[{"lambda2block", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"vecsSeries", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "=", 
                   RowBox[{"Simplify", "[", 
                    RowBox[{
                    RowBox[{"psi0s", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "+", 
                    RowBox[{"q", " ", 
                    RowBox[{"psiFirstOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"q", "^", "2"}], " ", 
                    RowBox[{"psiSecOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"--", 
                 RowBox[{"-", 
                  RowBox[{"else", ":", 
                   RowBox[{
                    RowBox[{"no", " ", "first"}], "-", 
                    RowBox[{"order", " ", "splitting"}]}]}]}]}], ",", 
                RowBox[{
                 RowBox[{"go", " ", "to", " ", "second", " ", 
                  RowBox[{"order", "--"}]}], "-"}]}], "*)"}], 
              RowBox[{
               RowBox[{"outsideIdx", "=", 
                RowBox[{"Complement", "[", 
                 RowBox[{"allIdx", ",", "blockIdx"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"H2eff", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Simplify", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"blockVecs", "[", 
                    RowBox[{"[", "a", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M2", ".", 
                    RowBox[{"blockVecs", "[", 
                    RowBox[{"[", "b", "]"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"blockVecs", "[", 
                    RowBox[{"[", "a", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"blockVecs", "[", 
                    RowBox[{"[", "b", "]"}], "]"}]}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"lambda0block", "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "outsideIdx"}], "}"}]}], "]"}]}], "]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"a", ",", "m"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"b", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"H2vals", ",", "H2vecs"}], "}"}], "=", 
                RowBox[{"Eigensystem", "[", "H2eff", "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"psiFromH2", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Normalize", "[", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"H2vecs", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "a"}], "]"}], "]"}], " ", 
                    RowBox[{"blockVecs", "[", 
                    RowBox[{"[", "a", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "m"}], "}"}]}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"psiFirstOrderOutside", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Simplify", "[", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"psiFromH2", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"lambda0block", "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}], " ", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "outsideIdx"}], "}"}]}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"psiSecOrderOutside", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Simplify", "@", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"num", ",", "denom"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"denom", "=", 
                    RowBox[{"lambda0block", "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"num", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M2", ".", 
                    RowBox[{"psiFromH2", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"psiFirstOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}]}]}], ";",
                     "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"num", "/", "denom"}], ")"}], " ", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}]}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "outsideIdx"}], "}"}]}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Do", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"nidx", "=", 
                   RowBox[{"blockIdx", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"valsSeries", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "=", 
                   RowBox[{"lambda0block", "+", 
                    RowBox[{"q", "*", "0"}], "+", 
                    RowBox[{
                    RowBox[{"q", "^", "2"}], " ", 
                    RowBox[{"H2vals", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"vecsSeries", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "=", 
                   RowBox[{"Simplify", "[", 
                    RowBox[{
                    RowBox[{"psiFromH2", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "+", 
                    RowBox[{"q", " ", 
                    RowBox[{"psiFirstOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"q", "^", "2"}], " ", 
                    RowBox[{"psiSecOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}]}], "]"}]}]}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", 
          RowBox[{"Length", "[", "groups", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"5", ")"}], " ", "return", " ", "association"}], "*)"}], 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<value\>\"", "->", "valsSeries"}], ",", 
        RowBox[{"\"\<vector\>\"", "->", "vecsSeries"}]}], "|>"}]}]}], "]"}]}],
   "\n"}]], "Input",
 CellChangeTimes->{{3.9646415477453136`*^9, 3.9646415477453136`*^9}, {
   3.9646942860436764`*^9, 3.9646943206033306`*^9}, 3.964696394902546*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"e56f376f-a612-9742-95f0-c20c3edd057a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"out", "=", 
    RowBox[{"DegenCase", "[", 
     RowBox[{"mnu", ",", "\[Epsilon]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val", " ", "=", " ", 
   RowBox[{"out", "[", "\"\<value\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vects", " ", "=", 
    RowBox[{"out", "[", "\"\<vector\>\"", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"val", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"vects", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9641904483490715`*^9, 3.9641904551283436`*^9}, {
   3.964190555852915*^9, 3.9641905623989105`*^9}, 3.964256002330345*^9, {
   3.9646140056591377`*^9, 3.964614017557535*^9}, 3.9646170626171494`*^9, {
   3.9646958445291653`*^9, 3.9646958459591846`*^9}, {3.9646959007227154`*^9, 
   3.9646959597108994`*^9}, {3.964697311858408*^9, 3.96469731353895*^9}, {
   3.965299101797943*^9, 3.9652991302731113`*^9}, {3.965301212817127*^9, 
   3.9653012277738132`*^9}, 3.9653012593012924`*^9, 3.9969076215904007`*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"d07e7a72-d345-b044-b542-f2960805e729"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Y11", " ", "Y22"}], "m12"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"m22", " ", 
              SuperscriptBox["Y11", "2"]}], 
             SuperscriptBox["m12", "2"]]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["m23", "2"], " ", 
             SuperscriptBox["Y11", "2"]}], 
            RowBox[{
             SuperscriptBox["m12", "2"], " ", "m33"}]], "+", 
           FractionBox[
            RowBox[{"2", " ", "Y11", " ", "Y12"}], "m12"], "+", 
           FractionBox[
            RowBox[{"2", " ", "Y21", " ", "Y22"}], "m12"]}], ")"}], " ", 
         "\[Epsilon]"}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "m22", " ", "Y11", " ", "Y21"}], 
            SuperscriptBox["m12", "2"]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["m23", "2"], " ", "Y11", " ", "Y21"}], 
            RowBox[{
             SuperscriptBox["m12", "2"], " ", "m33"}]], "-", 
           FractionBox[
            RowBox[{"2", " ", "Y12", " ", "Y21"}], "m12"], "-", 
           FractionBox[
            RowBox[{"m12", " ", 
             SuperscriptBox[
              RowBox[{"Abs", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{"m22", " ", 
                  SuperscriptBox["Y11", "2"]}], 
                 SuperscriptBox["m12", "2"]], "-", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["m23", "2"], " ", 
                  SuperscriptBox["Y11", "2"]}], 
                 RowBox[{
                  SuperscriptBox["m12", "2"], " ", "m33"}]], "-", 
                FractionBox[
                 RowBox[{"2", " ", "Y11", " ", "Y12"}], "m12"], "+", 
                FractionBox[
                 RowBox[{"2", " ", "Y21", " ", "Y22"}], "m12"]}], "]"}], 
              "2"]}], 
            RowBox[{"2", " ", "Y11", " ", "Y22"}]], "-", 
           FractionBox[
            RowBox[{"m12", " ", 
             SuperscriptBox[
              RowBox[{"Abs", "[", 
               FractionBox[
                RowBox[{"Y22", " ", "Y31"}], "m12"], "]"}], "2"]}], 
            RowBox[{"Y11", " ", "Y22"}]]}], ")"}]}]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"Y11", " ", "Y22"}], "m12"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"m22", " ", 
              SuperscriptBox["Y11", "2"]}], 
             SuperscriptBox["m12", "2"]]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["m23", "2"], " ", 
             SuperscriptBox["Y11", "2"]}], 
            RowBox[{
             SuperscriptBox["m12", "2"], " ", "m33"}]], "+", 
           FractionBox[
            RowBox[{"2", " ", "Y11", " ", "Y12"}], "m12"], "+", 
           FractionBox[
            RowBox[{"2", " ", "Y21", " ", "Y22"}], "m12"]}], ")"}], " ", 
         "\[Epsilon]"}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", "m22", " ", "Y11", " ", "Y21"}], 
             SuperscriptBox["m12", "2"]]}], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["m23", "2"], " ", "Y11", " ", "Y21"}], 
            RowBox[{
             SuperscriptBox["m12", "2"], " ", "m33"}]], "+", 
           FractionBox[
            RowBox[{"2", " ", "Y12", " ", "Y21"}], "m12"], "+", 
           FractionBox[
            RowBox[{"m12", " ", 
             SuperscriptBox[
              RowBox[{"Abs", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{"m22", " ", 
                  SuperscriptBox["Y11", "2"]}], 
                 SuperscriptBox["m12", "2"]], "-", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["m23", "2"], " ", 
                  SuperscriptBox["Y11", "2"]}], 
                 RowBox[{
                  SuperscriptBox["m12", "2"], " ", "m33"}]], "-", 
                FractionBox[
                 RowBox[{"2", " ", "Y11", " ", "Y12"}], "m12"], "+", 
                FractionBox[
                 RowBox[{"2", " ", "Y21", " ", "Y22"}], "m12"]}], "]"}], 
              "2"]}], 
            RowBox[{"2", " ", "Y11", " ", "Y22"}]], "+", 
           FractionBox[
            RowBox[{"m12", " ", 
             SuperscriptBox[
              RowBox[{"Abs", "[", 
               FractionBox[
                RowBox[{"Y22", " ", "Y31"}], "m12"], "]"}], "2"]}], 
            RowBox[{"Y11", " ", "Y22"}]]}], ")"}]}]}]},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9647039937423363`*^9, 3.9647050877720165`*^9, 3.9647710316265144`*^9, 
   3.9648852148458824`*^9, 3.9652918304590664`*^9, 3.9652990680622177`*^9, {
   3.965299111156658*^9, 3.965299131043783*^9}, 3.965301228345932*^9, 
   3.965301260247038*^9, 3.9681445305676384`*^9, 3.968835025275217*^9, 
   3.9688366221123676`*^9, 3.9688367471643295`*^9, 3.971088985891634*^9, 
   3.971092017053444*^9, 3.971234489449835*^9, 3.971935772480425*^9, 
   3.9931845968968887`*^9, 3.9931846361837425`*^9, 3.996907622504324*^9},
 CellLabel->
  "Out[94]//MatrixForm=",ExpressionUUID->"dc39f13b-7314-ef40-9138-\
5ea451eb9706"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m23", "2"], "-", 
            RowBox[{"m22", " ", "m33"}]}], ")"}], "2"], " ", 
         SuperscriptBox["Y11", "4"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "+", 
        RowBox[{"m12", " ", "m33", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{"m22", " ", "m33"}]}], ")"}], " ", 
         SuperscriptBox["Y11", "2"], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "Y21", " ", "Y22", " ", "\[Epsilon]"}], "+", 
           RowBox[{"Y11", " ", 
            RowBox[{"(", 
             RowBox[{"Y22", "+", 
              RowBox[{"4", " ", "Y12", " ", "\[Epsilon]"}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m12", "2"], " ", 
         SuperscriptBox["m33", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["Y22", "2"]}], " ", 
            SuperscriptBox["Y31", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], "+", 
           RowBox[{"Y11", " ", "Y21", " ", "Y22", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"Y22", "+", 
              RowBox[{"2", " ", "Y12", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y11", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Y22", "2"], "-", 
              RowBox[{"Y12", " ", "Y22", " ", "\[Epsilon]"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["Y12", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["m12", "2"], " ", 
        SuperscriptBox["m33", "2"], " ", 
        SuperscriptBox["Y11", "2"], " ", 
        SuperscriptBox["Y22", "2"]}]], 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"Y11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m23", "2"], " ", "Y11"}], "-", 
            RowBox[{"m22", " ", "m33", " ", "Y11"}], "+", 
            RowBox[{"2", " ", "m12", " ", "m33", " ", "Y12"}]}], ")"}], " ", 
          "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"Y11", "+", 
            RowBox[{"2", " ", "Y21", " ", "\[Epsilon]"}]}], ")"}]}], 
         RowBox[{"m12", " ", "m33"}]], "+", 
        RowBox[{"2", " ", "Y22", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Y11", "2"], "-", 
           RowBox[{"Y11", " ", "Y21", " ", "\[Epsilon]"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["Y21", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Y11", "2"], " ", "Y22"}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m23", "2"]}], "+", 
             RowBox[{"m22", " ", "m33"}]}], ")"}], " ", 
           SuperscriptBox["Y11", "2"], " ", "Y31", " ", "\[Epsilon]"}], "-", 
          RowBox[{"2", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m23", " ", 
              SuperscriptBox["Y11", "2"], " ", "Y33", " ", "\[Epsilon]"}], "+", 
             RowBox[{"m33", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Y21", " ", "Y22", " ", "Y31", " ", "\[Epsilon]"}], "-", 
                RowBox[{
                 SuperscriptBox["Y11", "2"], " ", "Y32", " ", "\[Epsilon]"}], 
                "+", 
                RowBox[{"Y11", " ", "Y31", " ", 
                 RowBox[{"(", 
                  RowBox[{"Y22", "+", 
                   RowBox[{"2", " ", "Y12", " ", "\[Epsilon]"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "m12", " ", "m33", " ", 
        SuperscriptBox["Y11", "2"], " ", "Y22"}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m23", "2"], "-", 
             RowBox[{"m22", " ", "m33"}]}], ")"}], "2"]}], " ", 
         SuperscriptBox["Y11", "4"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "+", 
        RowBox[{"m12", " ", "m33", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{"m22", " ", "m33"}]}], ")"}], " ", 
         SuperscriptBox["Y11", "2"], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Y21", " ", "Y22", " ", "\[Epsilon]"}], "+", 
           RowBox[{"Y11", " ", 
            RowBox[{"(", 
             RowBox[{"Y22", "-", 
              RowBox[{"4", " ", "Y12", " ", "\[Epsilon]"}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m12", "2"], " ", 
         SuperscriptBox["m33", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["Y22", "2"]}], " ", 
            SuperscriptBox["Y31", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], "-", 
           RowBox[{"Y11", " ", "Y21", " ", "Y22", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"Y22", "-", 
              RowBox[{"2", " ", "Y12", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y11", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Y22", "2"], "+", 
              RowBox[{"Y12", " ", "Y22", " ", "\[Epsilon]"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["Y12", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["m12", "2"], " ", 
        SuperscriptBox["m33", "2"], " ", 
        SuperscriptBox["Y11", "2"], " ", 
        SuperscriptBox["Y22", "2"]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m23", "2"], " ", "Y11"}], "-", 
            RowBox[{"m22", " ", "m33", " ", "Y11"}], "+", 
            RowBox[{"2", " ", "m12", " ", "m33", " ", "Y12"}]}], ")"}], " ", 
          "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"Y11", "-", 
            RowBox[{"2", " ", "Y21", " ", "\[Epsilon]"}]}], ")"}]}], 
         RowBox[{"2", " ", "m12", " ", "m33", " ", "Y11", " ", "Y22"}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Y11", "2"], "+", 
         RowBox[{"Y11", " ", "Y21", " ", "\[Epsilon]"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["Y21", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], 
        SuperscriptBox["Y11", "2"]]}], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m23", "2"]}], "+", 
             RowBox[{"m22", " ", "m33"}]}], ")"}], " ", 
           SuperscriptBox["Y11", "2"], " ", "Y31", " ", "\[Epsilon]"}], "-", 
          RowBox[{"2", " ", "m12", " ", "m23", " ", 
           SuperscriptBox["Y11", "2"], " ", "Y33", " ", "\[Epsilon]"}], "+", 
          RowBox[{"2", " ", "m12", " ", "m33", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "Y21"}], " ", "Y22", " ", "Y31", " ", 
              "\[Epsilon]"}], "+", 
             RowBox[{
              SuperscriptBox["Y11", "2"], " ", "Y32", " ", "\[Epsilon]"}], "+", 
             RowBox[{"Y11", " ", "Y31", " ", 
              RowBox[{"(", 
               RowBox[{"Y22", "-", 
                RowBox[{"2", " ", "Y12", " ", "\[Epsilon]"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "m12", " ", "m33", " ", 
        SuperscriptBox["Y11", "2"], " ", "Y22"}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "Y31", " ", "\[Epsilon]"}], "Y11"]}], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m23", "2"], " ", "Y11", " ", "Y31"}], "-", 
          RowBox[{"m33", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m22", " ", "Y11", " ", "Y31"}], "-", 
             RowBox[{"3", " ", "m12", " ", "Y12", " ", "Y31"}], "+", 
             RowBox[{"m12", " ", "Y11", " ", "Y32"}]}], ")"}]}], "+", 
          RowBox[{"m12", " ", "m23", " ", "Y11", " ", "Y33"}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{"m12", " ", "m33", " ", "Y11", " ", "Y22"}]], 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["Y31", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], 
        SuperscriptBox["Y11", "2"]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9647039937423363`*^9, 3.9647050877720165`*^9, 3.9647710316265144`*^9, 
   3.9648852148458824`*^9, 3.9652918304590664`*^9, 3.9652990680622177`*^9, {
   3.965299111156658*^9, 3.965299131043783*^9}, 3.965301228345932*^9, 
   3.965301260247038*^9, 3.9681445305676384`*^9, 3.968835025275217*^9, 
   3.9688366221123676`*^9, 3.9688367471643295`*^9, 3.971088985891634*^9, 
   3.971092017053444*^9, 3.971234489449835*^9, 3.971935772480425*^9, 
   3.9931845968968887`*^9, 3.9931846361837425`*^9, 3.996907622511339*^9},
 CellLabel->
  "Out[95]//MatrixForm=",ExpressionUUID->"753f7559-7450-9b41-ab1e-\
8d3651f57729"]
}, Open  ]]
},
WindowSize->{1269, 641},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.1 Inherited,
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e26c9b0a-20ea-5c46-95a1-bbd687db15fd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 1319, 36, 219, "Input",ExpressionUUID->"34a26d6c-c5ca-7a48-96f6-f579afd80e81"],
Cell[CellGroupData[{
Cell[1898, 60, 4235, 65, 93, "Input",ExpressionUUID->"9d65877f-b3a5-3242-a57d-d6c6454ae960"],
Cell[6136, 127, 1173, 27, 83, "Output",ExpressionUUID->"33849bd4-7d97-114c-b1c4-20fceaaf57e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7346, 159, 5336, 91, 198, "Input",ExpressionUUID->"ad149df6-ffb5-ab46-9489-0a1e0e285565"],
Cell[12685, 252, 4140, 68, 83, "Output",ExpressionUUID->"8c51edff-b5e9-a24e-9ca5-fdd3fecf5177"],
Cell[16828, 322, 4611, 85, 113, "Output",ExpressionUUID->"4cb92769-eb74-f34c-b588-472cdaf4551f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21476, 412, 1536, 24, 51, "Input",ExpressionUUID->"bfa55452-eb9d-984b-86b6-84e3d2039500"],
Cell[23015, 438, 869, 14, 35, "Output",ExpressionUUID->"d01b9b4c-c3b5-2a4e-9474-c04d54f1240f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23921, 457, 2318, 46, 114, "Input",ExpressionUUID->"a7fb802d-fe6d-d440-88ae-eea0bdc22100"],
Cell[26242, 505, 2003, 39, 83, "Output",ExpressionUUID->"7cda0f40-e260-8b4b-a701-926ae474ce58"],
Cell[28248, 546, 1819, 30, 35, "Output",ExpressionUUID->"9b3e8165-9f64-7d4f-9f55-16370890c973"]
}, Open  ]],
Cell[30082, 579, 7818, 147, 261, "Input",ExpressionUUID->"7d88b4ba-2e47-0144-89e8-94fad78961e0"],
Cell[CellGroupData[{
Cell[37925, 730, 1515, 26, 114, "Input",ExpressionUUID->"5bd05193-ea11-8348-a355-f4654dca4538"],
Cell[39443, 758, 4955, 82, 88, "Output",ExpressionUUID->"a7b5f101-6983-7c45-95f3-bc6b02feb1ce"],
Cell[44401, 842, 5364, 96, 113, "Output",ExpressionUUID->"cb9af05b-a565-fa41-9d23-d760458360a2"],
Cell[49768, 940, 11750, 253, 129, "Output",ExpressionUUID->"03fd7a1e-b05a-ae4c-a01e-06b59446b8ee"]
}, Open  ]],
Cell[61533, 1196, 3310, 83, 198, "Input",ExpressionUUID->"776132a8-8de2-f54a-89b5-7da384cfd9e2"],
Cell[64846, 1281, 2444, 60, 240, "Input",ExpressionUUID->"fc398f21-fe97-3f47-a500-6d5ba05dc0fe"],
Cell[CellGroupData[{
Cell[67315, 1345, 2168, 45, 261, "Input",ExpressionUUID->"abed18ae-d54b-224a-919a-8366e69d3551"],
Cell[69486, 1392, 4073, 56, 35, "Output",ExpressionUUID->"9db57840-872c-7d41-90b1-b94a40b51062"],
Cell[73562, 1450, 12204, 263, 129, "Output",ExpressionUUID->"c4685cf3-856b-984b-8c5e-9b965737dac0"],
Cell[85769, 1715, 4677, 77, 100, "Output",ExpressionUUID->"bcbbfe91-b63d-e84c-94b4-24fa9bdbf645"],
Cell[90449, 1794, 5186, 93, 113, "Output",ExpressionUUID->"44ad3e74-84c7-4944-85ea-5b964aeb7376"],
Cell[95638, 1889, 6501, 131, 121, "Output",ExpressionUUID->"5fe841a0-f7ce-9a4e-b11b-af682455072f"]
}, Open  ]],
Cell[102154, 2023, 5453, 131, 554, "Input",ExpressionUUID->"2dae0bde-c7a3-654a-b852-206dc9d9fe7c"],
Cell[107610, 2156, 31785, 738, 1391, "Input",ExpressionUUID->"e56f376f-a612-9742-95f0-c20c3edd057a"],
Cell[CellGroupData[{
Cell[139420, 2898, 1201, 24, 156, "Input",ExpressionUUID->"d07e7a72-d345-b044-b542-f2960805e729"],
Cell[140624, 2924, 6054, 159, 161, "Output",ExpressionUUID->"dc39f13b-7314-ef40-9138-5ea451eb9706"],
Cell[146681, 3085, 10345, 263, 139, "Output",ExpressionUUID->"753f7559-7450-9b41-ab1e-8d3651f57729"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/Inverted_Hierarchy.py <==
"""
Inverted Hierarchy: Type-I seesaw with FN U(1)_X symmetry.

Majorana:   a12, a22, a23, a33  (no texture zeros)
NDIM = 15: log10_M0, epsilon, 9 Yukawa, 4 Majorana

Parameter layout (16 total):
  x[0]     = log10(M0)          in [13, 17]
  x[1]     = epsilon            in [0.1, 0.5]
  x[2:10]  = y11,y12,y13,y21,y23,y31,y32,y33   (8 Yukawa, y22=0)
  x[10:14] = a12,a22,a23,a33            (6 Majorana, no zeros)

NuFIT 6.0 NH with SK atmospheric data:
  dm21 = 7.49e-5  ± 0.19e-5  eV^2
  dm31 = 2.513e-3 ± 0.021e-3 eV^2
  s12  = 0.308    ± 0.0115
  s13  = 0.02215  ± 0.00057
  s23  = 0.470    ± 0.015    (lower octant NH best fit)

Naturalness: r = max|y_ij| / min|y_ij| over x[2:10] (8 Yukawa only).
             y22=0 is excluded by construction.

"""

import numpy as np
import os, json, time, warnings
warnings.filterwarnings('ignore')

# =============================================================================
# CONFIG — edit here only
# =============================================================================

# Script must live in the same folder as Run_00/, Run_01/, Run_02/
BASE   = os.path.dirname(os.path.abspath(__file__))
OUTDIR = os.path.join(BASE, "IH_UltraNest")
N_RUNS = 3

# UltraNest live points.
MIN_LIVE     = 50_000

CLUSTER_LIVE = 300

DLOGZ        = 0.2
NSTEPS       = 50   # pass to SliceSampler

# =============================================================================
# PHYSICS
# =============================================================================
V_EW   = 246.22   # GeV (electroweak VEV)
GEV2EV = 1e9

# NuFIT 5.2 IH central values
DATA_IH = {
    "dm21": (7.49e-5,   0.19e-5),    # eV^2,  dm21 = m2^2 - m1^2 > 0
    "dm31": (-2.484e-3, 0.020e-3),   # eV^2,  dm32 = m3^2 - m2^2 < 0  (IH)
    "s12":  (0.308,     0.0115),     # sin^2(theta_12)
    "s13":  (0.02225,   0.0006),     # sin^2(theta_13)
    "s23":  (0.550,     0.0135),     # sin^2(theta_23)
}

# Parameter layout (NDIM=15):
#   x[0]     = log10(M0)          in [13, 17]
#   x[1]     = epsilon            in [0.1, 0.5]
#   x[2:11]  = y_ij  9 Yukawa     in [-3, 3]  (O(1) coefficients)
#   x[11:15] = a_kl  4 Majorana   in [-3, 3]  (a11=a13=0 by IH texture)

NDIM = 15
PARAM_NAMES = [
    'log10_M0', 'epsilon',
    'y11', 'y12', 'y13',
    'y21', 'y22', 'y23',
    'y31', 'y32', 'y33',
    'a12', 'a22', 'a23', 'a33',
]


def loglike(x):
    M0 = 10**x[0]
    e  = x[1]
    y11, y12, y13, y21, y22, y23, y31, y32, y33 = x[2:11]
    a12, a22, a23, a33 = x[11:15]

    Y = np.array([
        [y11,    e*y12,     e*y13    ],
        [e*y21,  y22,       e**2*y23 ],
        [e*y31,  e**2*y32,  y33      ],
    ], dtype=complex)

    MR = M0 * np.array([
        [0,          e**3*a12,  0        ],
        [e**3*a12,   e**4*a22,  e**2*a23 ],
        [0,          e**2*a23,  a33      ],
    ], dtype=complex)

    if abs(np.linalg.det(MR)) < 1e-290:
        return -1e300

    try:
        MRi = np.linalg.inv(MR)
    except np.linalg.LinAlgError:
        return -1e300

    mn = -0.5 * V_EW**2 * (Y @ MRi @ Y.T) * GEV2EV
    mn = 0.5 * (mn + mn.T)

    H = mn.conj().T @ mn
    try:
        msq, U = np.linalg.eigh(0.5*(H + H.conj().T))
    except np.linalg.LinAlgError:
        return -1e300

    if np.any(msq < 0):
        return -1e300

    u3 = U[:, 0]
    u2 = U[:, 2]
    s13   = float(abs(u3[0])**2)
    denom = max(1.0 - s13, 1e-12)
    s12   = float(np.clip(abs(u2[0])**2 / denom, 0.0, 1.0))
    s23   = float(np.clip(abs(u3[1])**2 / denom, 0.0, 1.0))
    dm21  = float(msq[2] - msq[1])
    dm32  = float(msq[0] - msq[2])

    chi2 = (
        ((dm21 - DATA_IH['dm21'][0]) / DATA_IH['dm21'][1])**2 +
        ((dm32 - DATA_IH['dm31'][0]) / DATA_IH['dm31'][1])**2 +
        ((s12  - DATA_IH['s12'][0])  / DATA_IH['s12'][1] )**2 +
        ((s13  - DATA_IH['s13'][0])  / DATA_IH['s13'][1] )**2 +
        ((s23  - DATA_IH['s23'][0])  / DATA_IH['s23'][1] )**2
    )
    return -0.5 * chi2

def ptform(u):
    """
    Maps u ~ Uniform[0,1]^15 to physical parameter space.
    Full prior — no restrictions, no octant splitting.
    UltraNest explores everything including all sign combinations.
    """
    x       = np.empty(NDIM)
    x[0]    = 13.0 + 4.0 * u[0]    # log10_M0 in [13, 17]
    x[1]    = 0.1  + 0.4 * u[1]    # epsilon   in [0.1, 0.5]
    x[2:15] = -3.0 + 6.0 * u[2:15] # y_ij, a_kl in [-3, 3]
    return x


def naturalness(samples):
    """r = max|y_ij| / min|y_ij| over x[2:11] (9 Yukawa coefficients only)."""
    y  = np.abs(samples[:, 2:11])
    ym = np.where(y > 1e-10, y, np.inf)
    return np.where(
        np.isfinite(ym.min(1)) & (ym.min(1) > 0),
        y.max(1) / ym.min(1),
        np.inf,
    )


# =============================================================================
# SINGLE RUN
# =============================================================================
def run_single(run_i):
    """
    Run one UltraNest ReactiveNestedSampler on the full IH prior.
    Resumes automatically if log_dir already exists from a previous attempt.
    Skips if metadata.json already complete.
    """
    run_dir   = os.path.join(OUTDIR, f"Run_{run_i:02d}")
    log_dir   = os.path.join(run_dir, "log")
    meta_path = os.path.join(run_dir, "metadata.json")
    os.makedirs(run_dir, exist_ok=True)

    # Skip if already complete
    if os.path.exists(meta_path):
        m = json.load(open(meta_path))
        print(f"  Run {run_i}: already done — "
              f"logZ={m['logZ']:.4f}±{m['logZerr']:.4f}  "
              f"P(r<30)={m['p30']:.2f}%")
        return m

    try:
        import ultranest
        import ultranest.stepsampler as ss
    except ImportError:
        print("ERROR: ultranest not installed.")
        print("Fix: pip install --user --force-reinstall --no-binary ultranest ultranest h5py")
        return None
    except ValueError as e:
        if "numpy.dtype size changed" in str(e):
            print("ERROR: numpy ABI mismatch.")
            print("Fix: pip install --user --force-reinstall --no-binary ultranest ultranest")
            print(f"  (full error: {e})")
            return None
        raise

    print(f"\n{'='*65}")
    print(f"  RUN {run_i}  UltraNest  min_live={MIN_LIVE:,}  dlogz={DLOGZ}")
    print(f"  cluster_min={CLUSTER_LIVE}  nsteps={2*NDIM} per new point")
    print(f"  log_dir = {log_dir}")
    print(f"  (resumes from checkpoint if interrupted)")
    print(f"{'='*65}", flush=True)

    t0 = time.time()

    # ReactiveNestedSampler:
    #   - MLFriends region: union of balls around live points (not ellipsoids)
    #   - Cluster tracking: separate compression chains per detected mode
    #   - resume='resume': reads checkpoint from log_dir if it exists
    sampler = ultranest.ReactiveNestedSampler(
        PARAM_NAMES,
        loglike,
        ptform,
        log_dir    = log_dir,
        resume     = 'resume',
        vectorized = False,       # call loglike one point at a time
    )

    # SliceSampler: takes nsteps decorrelating slice steps per new live point.
    # nsteps = 2*NDIM = 30 is the standard recommendation.
    # generate_mixture_random_direction: mixes axis-aligned and random directions
    # for better coverage of elongated posteriors.
    sampler.stepsampler = ss.SliceSampler(
        nsteps             = NSTEPS,
        generate_direction = ss.generate_region_random_direction,
    )

    # run() blocks until convergence. UltraNest prints progress to stdout
    # including cluster detection ("Have N modes") as it runs.
    result = sampler.run(
    min_num_live_points     = MIN_LIVE,
    cluster_num_live_points = CLUSTER_LIVE,
    dlogz                   = DLOGZ,
    min_ess                 = 20_000,
    max_ncalls              = 2_000_000_000,
    show_status             = True,   # print progress including cluster count
    )

    # Extract results
    logZ    = float(result['logz'])
    logZerr = float(result['logzerr'])
    ncall   = int(result.get('ncall', 0))
    niter   = int(result.get('niter', 0))
    ess     = float(result.get('ess', 0))

    # Equal-weight posterior samples
    # result['samples'] is shape (N, 15) — already equal-weight
    eq_s = np.array(result['samples'], dtype=np.float64)
    r    = naturalness(eq_s)
    p30  = float(np.mean(r < 30) * 100)

    # P_spike: fraction of posterior with all |y_ij| > 0.5
    y_min_arr  = np.min(np.where(np.abs(eq_s[:,2:11])>1e-10,
                                  np.abs(eq_s[:,2:11]), np.inf), axis=1)
    spike_frac = float(np.mean(y_min_arr > 0.5) * 100)

    elapsed = (time.time() - t0) / 3600

    print(f"\n  RUN {run_i} COMPLETE")
    print(f"  logZ         = {logZ:.4f}  ±  {logZerr:.4f}")
    print(f"  P(r<30)      = {p30:.2f}%")
    print(f"  spike_frac   = {spike_frac:.1f}%  (Y_min > 0.5; expected ~12.5%)")
    print(f"  ncall        = {ncall:,}")
    print(f"  niter        = {niter:,}")
    print(f"  ESS          = {ess:.0f}")
    print(f"  Time         = {elapsed:.2f}h", flush=True)

    # Save
    np.savez_compressed(
        os.path.join(run_dir, "results.npz"),
        eq_samples = eq_s.astype(np.float32),
        logZ       = np.float64(logZ),
        logZerr    = np.float64(logZerr),
        p30        = np.float64(p30),
        spike_frac = np.float64(spike_frac),
        ncall      = np.int64(ncall),
        niter      = np.int64(niter),
        ess        = np.float64(ess),
    )
    meta = dict(
        run_i    = run_i,
        logZ     = logZ,
        logZerr  = logZerr,
        p30      = p30,
        spike_frac = spike_frac,
        ncall    = ncall,
        niter    = niter,
        ess      = ess,
        elapsed  = elapsed,
        min_live = MIN_LIVE,
        dlogz    = DLOGZ,
        sampler  = 'ultranest',
    )
    with open(meta_path, 'w') as f:
        json.dump(meta, f, indent=2)

    return meta


# =============================================================================
# CONVERGENCE CHECK
# =============================================================================
def convergence_check(results):
    logZs      = np.array([m['logZ'] for m in results])
    p30s       = np.array([m['p30']  for m in results])
    spike_fracs = np.array([m['spike_frac'] for m in results])
    logZerrs   = np.array([m['logZerr'] for m in results])

    print(f"\n{'='*65}")
    print(f"CONVERGENCE SUMMARY ({len(results)} runs)")
    print(f"{'='*65}")
    print(f"\n  {'Run':>4} {'logZ':>10} {'logZerr':>9} {'P(r<30)':>9} "
          f"{'spike%':>8} {'ncall':>12}")
    for m in results:
        print(f"  {m['run_i']:>4} {m['logZ']:>10.4f} {m['logZerr']:>9.4f} "
              f"{m['p30']:>8.2f}% {m['spike_frac']:>7.1f}% "
              f"{m['ncall']:>12,}")

    sd_logZ  = float(np.std(logZs, ddof=1)) if len(results) > 1 else 0
    mean_logZ = float(np.mean(logZs))
    sd_p30    = float(np.std(p30s,  ddof=1)) if len(results) > 1 else 0

    H_est     = 35.0   # from dynesty N_dead/N_live history
    skilling  = np.sqrt(H_est / MIN_LIVE)
    ratio     = sd_logZ / skilling if skilling > 0 else 0

    print(f"\n  logZ:    mean={mean_logZ:.4f}  SD={sd_logZ:.4f}")
    print(f"  P(r<30): mean={np.mean(p30s):.2f}%   SD={sd_p30:.2f}%")
    print(f"  spike%:  mean={np.mean(spike_fracs):.1f}%   SD={np.std(spike_fracs,ddof=1) if len(results)>1 else 0:.1f}%")
    print(f"\n  Skilling sigma (H≈{H_est}, N={MIN_LIVE:,}): {skilling:.4f} nats")
    print(f"  Observed SD(logZ):                     {sd_logZ:.4f} nats")
    print(f"  Excess factor:                         {ratio:.1f}x")

    # Sanity check: spike fraction should be ~12.5% (from Run 2 IS estimate)
    # and all runs should agree to within ~5%
    print(f"\n  SANITY CHECKS:")
    print(f"  spike_frac mean = {np.mean(spike_fracs):.1f}%  "
          f"(from Run 2 dynesty IS estimate: ~12.5%)")
    if np.mean(spike_fracs) < 1.0:
        print(f"  *** WARNING: spike_frac << 12.5% — UltraNest may still be")
        print(f"      missing the spike. Increase MIN_LIVE to 50,000.")
    elif np.mean(spike_fracs) > 25.0:
        print(f"  *** WARNING: spike_frac > 25% — possible spike oversampling.")

    print(f"\n  CONVERGENCE VERDICT:")
    if ratio < 3:
        print(f"  ✓ CONVERGED — SD(logZ) = {sd_logZ:.3f} < 3x Skilling = "
              f"{3*skilling:.3f}")
        print(f"  Final result: P(r<30) = {np.mean(p30s):.2f}% ± {sd_p30:.2f}%")
    elif ratio < 10:
        print(f"  ~ MARGINAL — SD(logZ) = {sd_logZ:.3f} = {ratio:.1f}x Skilling")
        print(f"  Re-run with MIN_LIVE = {MIN_LIVE*3:,} for better convergence.")
    else:
        print(f"  ✗ NOT CONVERGED — SD(logZ) = {sd_logZ:.3f} = {ratio:.1f}x Skilling")
        print(f"  Mode-switching is still occurring within UltraNest.")
        print(f"  Options:")
        print(f"    1. Increase MIN_LIVE to 100,000")
        print(f"    2. Increase CLUSTER_LIVE to 500")
        print(f"    3. The posterior may have too many modes for nested sampling")

    # Save summary
    out = os.path.join(OUTDIR, "summary.json")
    with open(out, 'w') as f:
        json.dump({
            'n_runs':       len(results),
            'min_live':     MIN_LIVE,
            'logZ_mean':    mean_logZ,
            'logZ_SD':      sd_logZ,
            'p30_mean':     float(np.mean(p30s)),
            'p30_SD':       sd_p30,
            'spike_frac_mean': float(np.mean(spike_fracs)),
            'skilling_sigma': skilling,
            'excess_factor': ratio,
            'converged':    bool(ratio < 3),
        }, f, indent=2)
    print(f"\n  Saved → {out}")


# =============================================================================
# MAIN
# =============================================================================
def main():
    os.makedirs(OUTDIR, exist_ok=True)
    print(f"\n{'#'*65}")
    print(f"  IH NESTED SAMPLING — UltraNest")
    print(f"  Full prior. No octant splitting.")
    print(f"  {N_RUNS} runs × min_live={MIN_LIVE:,}  dlogz={DLOGZ}")
    print(f"  Output → {OUTDIR}/")
    print(f"{'#'*65}\n")

    results = []
    for i in range(N_RUNS):
        m = run_single(i)
        if m is not None:
            results.append(m)

    if len(results) >= 2:
        convergence_check(results)
    elif len(results) == 1:
        print(f"\n  Only 1 run complete. Run again to get convergence statistics.")
    else:
        print(f"\n  No runs completed successfully.")


if __name__ == '__main__':
    main()

==> anc/Normal_Hierarchy.json <==
{
  "hierarchy": "NH",
  "n_runs": 3,
  "min_live": 50000,
  "logZ_combined": -26.52029145762516,
  "logZerr_combined": 0.018880346378302063,
  "logZ_mean": -26.52135477155139,
  "logZ_SD": 0.0562095658572441,
  "p30_mean": 77.92174890106162,
  "p30_SD": 0.3491742589532162,
  "skilling_sigma": 0.025922962793631443,
  "individual_runs": [
    {
      "run_i": 0,
      "logZ": -26.56124103566021,
      "logZerr": 0.03543061540525478,
      "p30": 77.95080048127787,
      "ncall": 459441128,
      "niter": 1597414,
      "ess": 295101.27713844,
      "min_live": 50000,
      "dlogz": 0.2,
      "sampler": "ultranest",
      "elapsed_hours": 40.067265881233745,
      "H_nats": 24.043955702663393,
      "Herr_nats": 0.017517448174176036,
      "samples_count": 1597414
    },
    {
      "run_i": 1,
      "logZ": -26.457068322690038,
      "logZerr": 0.03038291904955334,
      "p30": 77.55895644964245,
      "ncall": 459834433,
      "niter": 1592065,
      "ess": 293300.3177636205,
      "min_live": 50000,
      "dlogz": 0.2,
      "sampler": "ultranest",
      "elapsed_hours": 38.595439159671464,
      "H_nats": 23.95484476742519,
      "Herr_nats": 0.014121008902209851,
      "samples_count": 1592065
    },
    {
      "run_i": 2,
      "logZ": -26.545754956303927,
      "logZerr": 0.0325038632619949,
      "p30": 78.25548977226451,
      "ncall": 461485060,
      "niter": 1596150,
      "ess": 294916.01596536126,
      "min_live": 50000,
      "dlogz": 0.2,
      "sampler": "ultranest",
      "elapsed_hours": 20.820008121265307,
      "H_nats": 24.024360613767453,
      "Herr_nats": 0.015992252206904672,
      "samples_count": 1596150
    }
  ],
  "merged_statistics": {
    "hierarchy": "NH",
    "n_runs": 3,
    "min_live": 50000,
    "logZ_combined": -26.52029145762516,
    "logZerr_combined": 0.018880346378302063,
    "logZ_mean": -26.52135477155139,
    "logZ_SD": 0.0562095658572441,
    "p30_mean": 77.92174890106162,
    "p30_SD": 0.3491742589532162,
    "p30_pooled": 77.92206625294187,
    "skilling_sigma": 0.025922962793631443,
    "total_ncall": 1380760621,
    "mean_ncall": 460253540.3333333,
    "total_niter": 4785629,
    "mean_niter": 1595209.6666666667,
    "total_ess": 883317.6108674217,
    "total_samples": 4785629,
    "total_elapsed_hours": 99.48271316217051,
    "mean_elapsed_hours": 33.16090438739017
  }
}

==> anc/Normal_Hierarchy.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    146188,       3087]
NotebookOptionsPosition[    142832,       3030]
NotebookOutlinePosition[    143260,       3047]
CellTagsIndexPosition[    143217,       3044]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"2.", " ", "Input", " ", "experimental", " ", "values"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"em21", "=", 
   RowBox[{"8", "*", 
    RowBox[{"10", "^", 
     RowBox[{"-", "5"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"em31", "=", 
   RowBox[{"2.5", "*", 
    RowBox[{"10", "^", 
     RowBox[{"-", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Rexp", "=", 
    RowBox[{"em21", "/", "em31"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Theta]13", "=", 
   RowBox[{"8.5", " ", "Degree"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Theta]12", "=", 
   RowBox[{"33.4", " ", "Degree"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Theta]23", "=", 
   RowBox[{"49.1", " ", "Degree"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9636561718907604`*^9, 3.9636562107883034`*^9}, {
   3.9636567232829323`*^9, 3.963656811176996*^9}, 3.9636570160979176`*^9, {
   3.9639137327766075`*^9, 3.963913770584049*^9}, {3.964012685125353*^9, 
   3.96401269168783*^9}, {3.96469707986343*^9, 3.9646970867676373`*^9}, 
   3.964697201753105*^9, 3.9647638412485886`*^9, 3.9647895632841663`*^9, {
   3.993275429656578*^9, 3.993275460064541*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"34a26d6c-c5ca-7a48-96f6-f579afd80e81"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Array", "[", "\[IndentingNewLine]", "\t\t", 
    RowBox[{
     RowBox[{
      RowBox[{"Symbol", "[", "\[IndentingNewLine]", "\t\t\t", 
       RowBox[{"\"\<m\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"Min", "[", 
          RowBox[{"#1", ",", "#2"}], "]"}], "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"Max", "[", 
          RowBox[{"#1", ",", "#2"}], "]"}], "]"}]}], "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"M", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", " ", "=", " ", 
   RowBox[{"Array", "[", "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{
      RowBox[{"Symbol", "[", "\[IndentingNewLine]", "\t", 
       RowBox[{"\"\<\[Alpha]\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"Min", "[", 
          RowBox[{"#1", ",", "#2"}], "]"}], "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"Max", "[", 
          RowBox[{"#1", ",", "#2"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
       "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"A", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9636644503277473`*^9, 3.9636644730422363`*^9}, 
   3.9636661638963833`*^9, {3.964088893820734*^9, 3.964088911091463*^9}, {
   3.96408897630591*^9, 3.964089095966633*^9}, {3.9640902147756405`*^9, 
   3.9640902367816887`*^9}, 3.964090328780628*^9, 3.9640903690816174`*^9, {
   3.9640904177896805`*^9, 3.964090449257204*^9}, {3.9640905174678936`*^9, 
   3.964090522762188*^9}, {3.96409055738842*^9, 3.9640906176601048`*^9}, 
   3.9640907892527447`*^9, {3.964090830037697*^9, 3.964090833601919*^9}, {
   3.964090872069092*^9, 3.964090874970854*^9}, {3.9640909059715424`*^9, 
   3.9640909313833523`*^9}, {3.964091425346298*^9, 3.9640914473801193`*^9}, {
   3.964091654990261*^9, 3.9640916569681625`*^9}, {3.964091707469906*^9, 
   3.9640917104787273`*^9}, {3.9640917528714485`*^9, 3.96409179560874*^9}, {
   3.964091848857723*^9, 3.964091876406166*^9}, {3.96409191988447*^9, 
   3.9640920237138863`*^9}, {3.9640920855448*^9, 3.964092105268715*^9}, {
   3.964092158918646*^9, 3.964092171217163*^9}, {3.9640922236166363`*^9, 
   3.9640922265524597`*^9}, {3.96409310682061*^9, 3.964093143174982*^9}, {
   3.9640971556748257`*^9, 3.964097168423151*^9}, {3.9640979723917885`*^9, 
   3.9640979831742706`*^9}, {3.9640981551773415`*^9, 3.964098161689535*^9}, {
   3.9640981975497894`*^9, 3.964098238942919*^9}, {3.9640983199334793`*^9, 
   3.9640983218111553`*^9}, {3.964098667235012*^9, 3.964098669653429*^9}, {
   3.9640989770963116`*^9, 3.964098978486328*^9}, {3.964099073976866*^9, 
   3.9640991562078094`*^9}, {3.9640991989647484`*^9, 
   3.9640992019870167`*^9}, {3.9640992426156826`*^9, 3.964099264316887*^9}, {
   3.96409932083132*^9, 3.9640993239174957`*^9}, {3.964099355901781*^9, 
   3.9640993584082947`*^9}, {3.9640993967578945`*^9, 
   3.9640994000426254`*^9}, {3.964099441647665*^9, 3.9640994441343403`*^9}, {
   3.964099499306263*^9, 3.964099504745922*^9}, {3.964100363401142*^9, 
   3.964100364976801*^9}, {3.9641004215140247`*^9, 3.9641004232082825`*^9}, 
   3.9641005612432423`*^9, 3.964100618614048*^9, {3.964100686454319*^9, 
   3.96410069498489*^9}, {3.964101133829649*^9, 3.9641011484181385`*^9}, {
   3.9641012700760345`*^9, 3.9641012748920918`*^9}, 3.964102693657633*^9, 
   3.9641027240708733`*^9, {3.96410276231085*^9, 3.964102766759783*^9}, {
   3.9641028078962593`*^9, 3.964102810625307*^9}, 3.96410288439172*^9, {
   3.9641029410408096`*^9, 3.9641029700395546`*^9}, {3.964103013816347*^9, 
   3.9641030233771324`*^9}, {3.9641031249961376`*^9, 3.964103138664673*^9}, {
   3.964103395499607*^9, 3.9641034031415577`*^9}, {3.964103446062269*^9, 
   3.9641034555227127`*^9}, {3.964160117730978*^9, 3.964160227514097*^9}, {
   3.964172050117876*^9, 3.964172051887045*^9}, {3.964180490721998*^9, 
   3.9641805787004414`*^9}, 3.964180613223526*^9, 3.9641806490734844`*^9, {
   3.9641808214785404`*^9, 3.9641808555010796`*^9}, {3.9641815998353558`*^9, 
   3.964181602942911*^9}, {3.9641816342783527`*^9, 3.964181646698475*^9}, {
   3.9641817350397434`*^9, 3.9641817370524025`*^9}, {3.964181791891325*^9, 
   3.964181795399246*^9}, {3.964182239871546*^9, 3.964182241525833*^9}, {
   3.96418801909194*^9, 3.964188034760559*^9}, {3.964255798238781*^9, 
   3.964255805008663*^9}, {3.964613919041111*^9, 3.9646139379074726`*^9}, {
   3.9646415742154408`*^9, 3.964641576128933*^9}, {3.964641613442415*^9, 
   3.96464161533329*^9}, {3.964696048520956*^9, 3.964696057102993*^9}, {
   3.964696502169901*^9, 3.964696547777773*^9}, {3.964696590181036*^9, 
   3.9646965911200905`*^9}, 3.96469719928928*^9, {3.9932573234185047`*^9, 
   3.993257422198662*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"9d65877f-b3a5-3242-a57d-d6c6454ae960"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"m11", "m12", "m13"},
     {"m12", "m22", "m23"},
     {"m13", "m23", "m33"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.964696251074751*^9, 3.964696505170212*^9, 
  3.9646965496542473`*^9, 3.964696608152895*^9, 3.9646970903135624`*^9, 
  3.9646971699802303`*^9, 3.9646972084395065`*^9, 3.9647014077225304`*^9, 
  3.964703980799904*^9, 3.964713930289751*^9, 3.9647919496330338`*^9, 
  3.9647922717822323`*^9, 3.9647978803381634`*^9, 3.968835119487673*^9, 
  3.971092196839985*^9, 3.9931844066591415`*^9, 3.9932572949014797`*^9, 
  3.9932574234205017`*^9, 3.996907440394127*^9},
 CellLabel->
  "Out[9]//MatrixForm=",ExpressionUUID->"f267231e-e225-234b-9a13-\
524b49200b0d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\[Alpha]11", "\[Alpha]12", "\[Alpha]13"},
     {"\[Alpha]12", "\[Alpha]22", "\[Alpha]23"},
     {"\[Alpha]13", "\[Alpha]23", "\[Alpha]33"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.964696251074751*^9, 3.964696505170212*^9, 
  3.9646965496542473`*^9, 3.964696608152895*^9, 3.9646970903135624`*^9, 
  3.9646971699802303`*^9, 3.9646972084395065`*^9, 3.9647014077225304`*^9, 
  3.964703980799904*^9, 3.964713930289751*^9, 3.9647919496330338`*^9, 
  3.9647922717822323`*^9, 3.9647978803381634`*^9, 3.968835119487673*^9, 
  3.971092196839985*^9, 3.9931844066591415`*^9, 3.9932572949014797`*^9, 
  3.9932574234205017`*^9, 3.996907440396549*^9},
 CellLabel->
  "Out[11]//MatrixForm=",ExpressionUUID->"dc8bed19-b158-8248-b263-\
ddad895ed6f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mi", " ", "=", " ", 
   RowBox[{"Inverse", "[", "M", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Mi", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9636644503277473`*^9, 3.9636644730422363`*^9}, 
   3.9636661638963833`*^9, {3.964088893820734*^9, 3.964088911091463*^9}, {
   3.96408897630591*^9, 3.964089095966633*^9}, {3.9640902147756405`*^9, 
   3.9640902367816887`*^9}, 3.964090328780628*^9, 3.9640903690816174`*^9, {
   3.9640904177896805`*^9, 3.964090449257204*^9}, {3.9640905174678936`*^9, 
   3.964090522762188*^9}, {3.96409055738842*^9, 3.9640906176601048`*^9}, 
   3.9640907892527447`*^9, {3.964090830037697*^9, 3.964090833601919*^9}, {
   3.964090872069092*^9, 3.964090874970854*^9}, {3.9640909059715424`*^9, 
   3.9640909313833523`*^9}, {3.964091425346298*^9, 3.9640914473801193`*^9}, {
   3.964091654990261*^9, 3.9640916569681625`*^9}, {3.964091707469906*^9, 
   3.9640917104787273`*^9}, {3.9640917528714485`*^9, 3.96409179560874*^9}, {
   3.964091848857723*^9, 3.964091876406166*^9}, {3.96409191988447*^9, 
   3.9640920237138863`*^9}, {3.9640920855448*^9, 3.964092105268715*^9}, {
   3.964092158918646*^9, 3.964092171217163*^9}, {3.9640922236166363`*^9, 
   3.9640922265524597`*^9}, {3.96409310682061*^9, 3.964093143174982*^9}, {
   3.9640971556748257`*^9, 3.964097168423151*^9}, {3.9640979723917885`*^9, 
   3.9640979831742706`*^9}, {3.9640981551773415`*^9, 3.964098161689535*^9}, {
   3.9640981975497894`*^9, 3.964098238942919*^9}, {3.9640983199334793`*^9, 
   3.9640983218111553`*^9}, {3.964098667235012*^9, 3.964098669653429*^9}, {
   3.9640989770963116`*^9, 3.964098978486328*^9}, {3.964099073976866*^9, 
   3.9640991562078094`*^9}, {3.9640991989647484`*^9, 
   3.9640992019870167`*^9}, {3.9640992426156826`*^9, 3.964099264316887*^9}, {
   3.96409932083132*^9, 3.9640993239174957`*^9}, {3.964099355901781*^9, 
   3.9640993584082947`*^9}, {3.9640993967578945`*^9, 
   3.9640994000426254`*^9}, {3.964099441647665*^9, 3.9640994441343403`*^9}, {
   3.964099499306263*^9, 3.964099504745922*^9}, {3.964100363401142*^9, 
   3.964100364976801*^9}, {3.9641004215140247`*^9, 3.9641004232082825`*^9}, 
   3.9641005612432423`*^9, 3.964100618614048*^9, {3.964100686454319*^9, 
   3.96410069498489*^9}, {3.964101133829649*^9, 3.9641011484181385`*^9}, {
   3.9641012700760345`*^9, 3.9641012748920918`*^9}, 3.964102693657633*^9, 
   3.9641027240708733`*^9, {3.96410276231085*^9, 3.964102766759783*^9}, {
   3.9641028078962593`*^9, 3.964102810625307*^9}, 3.96410288439172*^9, {
   3.9641029410408096`*^9, 3.9641029700395546`*^9}, {3.964103013816347*^9, 
   3.9641030233771324`*^9}, {3.9641031249961376`*^9, 3.964103138664673*^9}, {
   3.964103395499607*^9, 3.9641034031415577`*^9}, {3.964103446062269*^9, 
   3.9641034555227127`*^9}, {3.964160117730978*^9, 3.964160227514097*^9}, {
   3.964172050117876*^9, 3.964172051887045*^9}, {3.964180490721998*^9, 
   3.9641805787004414`*^9}, 3.964180613223526*^9, 3.9641806490734844`*^9, {
   3.9641808214785404`*^9, 3.9641808555010796`*^9}, {3.9641815998353558`*^9, 
   3.964181602942911*^9}, {3.9641816342783527`*^9, 3.964181646698475*^9}, {
   3.9641817350397434`*^9, 3.9641817370524025`*^9}, {3.964181791891325*^9, 
   3.964181795399246*^9}, {3.964182239871546*^9, 3.964182241525833*^9}, {
   3.96418801909194*^9, 3.964188034760559*^9}, {3.964255798238781*^9, 
   3.964255805008663*^9}, {3.964613919041111*^9, 3.9646139379074726`*^9}, {
   3.9646415742154408`*^9, 3.964641576128933*^9}, {3.964641613442415*^9, 
   3.96464161533329*^9}, {3.964696048520956*^9, 3.9646960820654545`*^9}, {
   3.9647139699494553`*^9, 3.9647140197300243`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"ad149df6-ffb5-ab46-9489-0a1e0e285565"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m23", "2"]}], "+", 
        RowBox[{"m22", " ", "m33"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m13", "2"]}], " ", "m22"}], "+", 
        RowBox[{"2", " ", "m12", " ", "m13", " ", "m23"}], "-", 
        RowBox[{"m11", " ", 
         SuperscriptBox["m23", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}], "+", 
        RowBox[{"m11", " ", "m22", " ", "m33"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"m13", " ", "m23"}], "-", 
        RowBox[{"m12", " ", "m33"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m13", "2"]}], " ", "m22"}], "+", 
        RowBox[{"2", " ", "m12", " ", "m13", " ", "m23"}], "-", 
        RowBox[{"m11", " ", 
         SuperscriptBox["m23", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}], "+", 
        RowBox[{"m11", " ", "m22", " ", "m33"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "m13"}], " ", "m22"}], "+", 
        RowBox[{"m12", " ", "m23"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m13", "2"]}], " ", "m22"}], "+", 
        RowBox[{"2", " ", "m12", " ", "m13", " ", "m23"}], "-", 
        RowBox[{"m11", " ", 
         SuperscriptBox["m23", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}], "+", 
        RowBox[{"m11", " ", "m22", " ", "m33"}]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"m13", " ", "m23"}], "-", 
        RowBox[{"m12", " ", "m33"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m13", "2"]}], " ", "m22"}], "+", 
        RowBox[{"2", " ", "m12", " ", "m13", " ", "m23"}], "-", 
        RowBox[{"m11", " ", 
         SuperscriptBox["m23", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}], "+", 
        RowBox[{"m11", " ", "m22", " ", "m33"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m13", "2"]}], "+", 
        RowBox[{"m11", " ", "m33"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m13", "2"]}], " ", "m22"}], "+", 
        RowBox[{"2", " ", "m12", " ", "m13", " ", "m23"}], "-", 
        RowBox[{"m11", " ", 
         SuperscriptBox["m23", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}], "+", 
        RowBox[{"m11", " ", "m22", " ", "m33"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"m12", " ", "m13"}], "-", 
        RowBox[{"m11", " ", "m23"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m13", "2"]}], " ", "m22"}], "+", 
        RowBox[{"2", " ", "m12", " ", "m13", " ", "m23"}], "-", 
        RowBox[{"m11", " ", 
         SuperscriptBox["m23", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}], "+", 
        RowBox[{"m11", " ", "m22", " ", "m33"}]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "m13"}], " ", "m22"}], "+", 
        RowBox[{"m12", " ", "m23"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m13", "2"]}], " ", "m22"}], "+", 
        RowBox[{"2", " ", "m12", " ", "m13", " ", "m23"}], "-", 
        RowBox[{"m11", " ", 
         SuperscriptBox["m23", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}], "+", 
        RowBox[{"m11", " ", "m22", " ", "m33"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"m12", " ", "m13"}], "-", 
        RowBox[{"m11", " ", "m23"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m13", "2"]}], " ", "m22"}], "+", 
        RowBox[{"2", " ", "m12", " ", "m13", " ", "m23"}], "-", 
        RowBox[{"m11", " ", 
         SuperscriptBox["m23", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}], "+", 
        RowBox[{"m11", " ", "m22", " ", "m33"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m12", "2"]}], "+", 
        RowBox[{"m11", " ", "m22"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m13", "2"]}], " ", "m22"}], "+", 
        RowBox[{"2", " ", "m12", " ", "m13", " ", "m23"}], "-", 
        RowBox[{"m11", " ", 
         SuperscriptBox["m23", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m12", "2"], " ", "m33"}], "+", 
        RowBox[{"m11", " ", "m22", " ", "m33"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9636644734307384`*^9, 3.963666088901249*^9, 3.9636661645028076`*^9, 
   3.963667330676176*^9, 3.963668530020506*^9, 3.9636687665156116`*^9, 
   3.963898419894516*^9, 3.963913717047201*^9, {3.963913777324753*^9, 
   3.9639137948925095`*^9}, 3.9639139331884823`*^9, 3.9639141981907063`*^9, 
   3.9639181463598785`*^9, 3.9639197482330055`*^9, 3.963920276937851*^9, 
   3.963986182894743*^9, 3.963986225835556*^9, 3.9639954147572327`*^9, 
   3.964012693362896*^9, 3.9640165852789497`*^9, {3.9640887733838024`*^9, 
   3.9640887816783123`*^9}, 3.9640889115509453`*^9, {3.9640890302937202`*^9, 
   3.964089064319683*^9}, 3.9640890969138546`*^9, {3.9640902193770447`*^9, 
   3.9640902373377266`*^9}, 3.964090369727928*^9, {3.9640904217244225`*^9, 
   3.964090449749304*^9}, 3.9640905245758915`*^9, {3.964090585756586*^9, 
   3.9640906180257683`*^9}, 3.964090789782921*^9, 3.9640908341326447`*^9, {
   3.9640909066725216`*^9, 3.964090931797901*^9}, 3.964091478978657*^9, 
   3.964091658013523*^9, 3.9640917110713634`*^9, {3.9640917547567387`*^9, 
   3.964091796120098*^9}, {3.964091854530615*^9, 3.9640918768292217`*^9}, 
   3.964091926962965*^9, {3.9640919572726*^9, 3.964092025365484*^9}, 
   3.9640920909528313`*^9, {3.9640921474542007`*^9, 3.9640921717613792`*^9}, 
   3.9640922269084167`*^9, {3.9640931178480988`*^9, 3.964093143718836*^9}, 
   3.9640952305153103`*^9, 3.964097169469511*^9, 3.9640979859787636`*^9, 
   3.9640981633771*^9, {3.964098226658863*^9, 3.96409823947855*^9}, 
   3.964098322167959*^9, 3.9640986701262455`*^9, 3.9640989802274494`*^9, {
   3.964099083486904*^9, 3.9640991564968014`*^9}, 3.9640992023466263`*^9, 
   3.9640992647843647`*^9, {3.9640993344229736`*^9, 3.964099358873125*^9}, 
   3.9640994003476963`*^9, 3.964099444589264*^9, 3.964099505405369*^9, 
   3.9641003825960217`*^9, 3.9641004375148964`*^9, {3.9641005617836056`*^9, 
   3.9641005769042015`*^9}, 3.964100619094244*^9, 3.9641006992341576`*^9, 
   3.96410114897316*^9, 3.9641012802562046`*^9, 3.9641026941117287`*^9, 
   3.964102724650545*^9, 3.964102767123806*^9, 3.9641028110103874`*^9, 
   3.9641028847963276`*^9, 3.9641029704037895`*^9, 3.964103026616392*^9, 
   3.9641031392384624`*^9, {3.9641034241325417`*^9, 3.9641034560689087`*^9}, 
   3.964160012762642*^9, {3.964160129502407*^9, 3.9641601706014824`*^9}, 
   3.964160228802561*^9, {3.9641720292994556`*^9, 3.964172053607525*^9}, 
   3.964180216839012*^9, {3.9641805023873863`*^9, 3.96418052784696*^9}, {
   3.9641805723430233`*^9, 3.9641805791611576`*^9}, 3.9641806496317883`*^9, 
   3.964180830551777*^9, 3.9641808651997833`*^9, 3.964181603833681*^9, {
   3.9641816406429234`*^9, 3.964181647180271*^9}, 3.964181737471369*^9, 
   3.9641817957523174`*^9, 3.9641823626679287`*^9, 3.964182654609314*^9, 
   3.964190246160057*^9, 3.964255770030815*^9, 3.964255806315485*^9, 
   3.964613943704132*^9, 3.9646170820927258`*^9, 3.9646415765129433`*^9, 
   3.964641615700201*^9, 3.964696253975519*^9, 3.964696505987076*^9, 
   3.964696609592367*^9, 3.9646970914689198`*^9, 3.964697172628189*^9, 
   3.96469720916794*^9, 3.96470140848131*^9, 3.9647039816177807`*^9, 
   3.9647140202639484`*^9, 3.964791950626148*^9, 3.96479227247311*^9, 
   3.9647978815347576`*^9, 3.968835120446619*^9, 3.9710921978634167`*^9, 
   3.993184409354574*^9, 3.9932572969017544`*^9, 3.9969074431186123`*^9},
 CellLabel->
  "Out[13]//MatrixForm=",ExpressionUUID->"39d33dc8-4a20-8c40-b779-\
2f1d087e8756"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"chargesB", " ", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", "chargesB"}], "Input",
 CellChangeTimes->{{3.963656832252468*^9, 3.963656838058611*^9}, {
   3.96365702632292*^9, 3.9636570439011097`*^9}, {3.963657115597534*^9, 
   3.963657173453287*^9}, {3.9636572172670918`*^9, 3.963657267184742*^9}, {
   3.963664362287712*^9, 3.9636644280889645`*^9}, {3.963664532142153*^9, 
   3.963664547214737*^9}, {3.9636659305788536`*^9, 3.9636659925668793`*^9}, {
   3.9636660458875484`*^9, 3.9636661452339687`*^9}, {3.9636661930234203`*^9, 
   3.963666195160923*^9}, {3.9636670206670494`*^9, 3.963667038773878*^9}, {
   3.9636671627097645`*^9, 3.963667203182966*^9}, {3.9636672569748745`*^9, 
   3.963667337360054*^9}, {3.9636674147279053`*^9, 3.963667460846161*^9}, {
   3.963898443110508*^9, 3.9638984549134483`*^9}, {3.963901213620268*^9, 
   3.963901216240368*^9}, {3.963913693165905*^9, 3.963913711502054*^9}, {
   3.9639137852657833`*^9, 3.963913789501587*^9}, 3.9640177955613937`*^9, {
   3.964182658613312*^9, 3.964182660998474*^9}, {3.9641827707598724`*^9, 
   3.9641827720064945`*^9}, {3.9641828880933647`*^9, 
   3.9641829121995087`*^9}, {3.964187683398554*^9, 3.9641876877936344`*^9}, {
   3.964190249928711*^9, 3.964190250887083*^9}, {3.9641903565371933`*^9, 
   3.964190357574503*^9}, {3.964613947952385*^9, 3.9646139480806465`*^9}, 
   3.964696615252054*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"bfa55452-eb9d-984b-86b6-84e3d2039500"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9641903581835175`*^9, 3.964255809624674*^9, 3.9646139488063736`*^9, 
   3.9646170832169743`*^9, 3.9646415776151085`*^9, 3.964696255659275*^9, 
   3.9646965083323135`*^9, {3.964696611022974*^9, 3.964696617168833*^9}, 
   3.9646970924092865`*^9, 3.964697173779001*^9, 3.9646972103390274`*^9, 
   3.9647014094164295`*^9, 3.9647039824556484`*^9, 3.9647140218908806`*^9, 
   3.964791951793066*^9, 3.9647922731923733`*^9, 3.9647978826623135`*^9, 
   3.968835121166691*^9, 3.9710921987584743`*^9, 3.9931844109097137`*^9, 
   3.9932572977413063`*^9, 3.9969074442427692`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"6b7315a4-8dab-1a4e-bace-0fa37d7ef792"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"DEFINE", " ", "y_ij", " ", "\[Alpha]_ij"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"y", "=", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Symbol", "[", 
         RowBox[{"\"\<Y\>\"", "<>", 
          RowBox[{"ToString", "[", "#1", "]"}], "<>", 
          RowBox[{"ToString", "[", "#2", "]"}]}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"y", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"$Assumptions", "=", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thread", "[", 
         RowBox[{"Flatten", "[", "y", "]"}], "]"}], ",", 
        RowBox[{"Thread", "[", 
         RowBox[{"Flatten", "[", "M", "]"}], "]"}], ",", "\[Epsilon]"}], 
       "}"}], ",", " ", "Reals"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.963656832252468*^9, 3.963656838058611*^9}, {
   3.96365702632292*^9, 3.9636570439011097`*^9}, {3.963657115597534*^9, 
   3.963657173453287*^9}, {3.9636572172670918`*^9, 3.963657267184742*^9}, {
   3.963664362287712*^9, 3.9636644280889645`*^9}, {3.963664532142153*^9, 
   3.963664547214737*^9}, {3.9636659305788536`*^9, 3.9636659925668793`*^9}, {
   3.9636660458875484`*^9, 3.9636661452339687`*^9}, {3.9636661930234203`*^9, 
   3.963666195160923*^9}, {3.9636670206670494`*^9, 3.963667038773878*^9}, {
   3.9636671627097645`*^9, 3.963667203182966*^9}, {3.9636672569748745`*^9, 
   3.963667337360054*^9}, {3.9636674147279053`*^9, 3.963667460846161*^9}, {
   3.963898443110508*^9, 3.9638984549134483`*^9}, {3.963901213620268*^9, 
   3.963901216240368*^9}, {3.963913693165905*^9, 3.963913711502054*^9}, {
   3.963913898979*^9, 3.96391418571204*^9}, {3.9639143160727425`*^9, 
   3.963914376097191*^9}, {3.9640686346840897`*^9, 3.9640686375997257`*^9}, {
   3.964696099590521*^9, 3.9646961052502365`*^9}, {3.9646964950212803`*^9, 
   3.964696496358879*^9}, {3.964696565714281*^9, 3.9646965686520424`*^9}, 
   3.9646966285829525`*^9, {3.9646971891407776`*^9, 3.964697194280489*^9}, {
   3.9646972336245117`*^9, 3.9646972366115456`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"a7fb802d-fe6d-d440-88ae-eea0bdc22100"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"Y11", "Y12", "Y13"},
     {"Y21", "Y22", "Y23"},
     {"Y31", "Y32", "Y33"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9640686380185966`*^9, 3.9640888131143036`*^9, 3.964088916236004*^9, 
   3.9640920031277466`*^9, 3.964095233973295*^9, 3.9640971738470592`*^9, 
   3.964097992008875*^9, 3.9640983256983223`*^9, 3.964098672932106*^9, 
   3.964099451260315*^9, 3.9641007020679283`*^9, 3.964102696917389*^9, 
   3.9641028134608955`*^9, 3.9641029751105785`*^9, 3.9641600170227337`*^9, 
   3.964160233257372*^9, 3.9641720568677673`*^9, 3.9641802199230804`*^9, 
   3.964181651312649*^9, 3.964181799941551*^9, 3.9641823652002583`*^9, 
   3.964182664278263*^9, 3.9641902526772346`*^9, 3.9641903225768414`*^9, 
   3.964190359206112*^9, 3.964255810522135*^9, 3.9646139502612324`*^9, 
   3.9646170846424904`*^9, 3.964641578336622*^9, 3.964641618781273*^9, 
   3.9646962589526234`*^9, 3.964696509035351*^9, 3.964696569132948*^9, 
   3.964696629432413*^9, 3.964697093309044*^9, 3.9646971746187305`*^9, {
   3.9646972110957737`*^9, 3.964697237554489*^9}, 3.9647014103154182`*^9, 
   3.9647039840248146`*^9, 3.964714023516115*^9, 3.964791952825634*^9, 
   3.9647922738539352`*^9, 3.964797883822357*^9, 3.968835121823656*^9, 
   3.971092199667431*^9, 3.993184413961195*^9, 3.993257299524847*^9, 
   3.9969074470989*^9},
 CellLabel->
  "Out[17]//MatrixForm=",ExpressionUUID->"7ecf2b69-101e-8040-905c-\
b709af12d119"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "Y11", "|", "Y12", "|", "Y13", "|", "Y21", "|", "Y22", "|", "Y23", "|", 
    "Y31", "|", "Y32", "|", "Y33", "|", "m11", "|", "m12", "|", "m13", "|", 
    "m12", "|", "m22", "|", "m23", "|", "m13", "|", "m23", "|", "m33", "|", 
    "\[Epsilon]"}], ")"}], "\[Element]", 
  TemplateBox[{},
   "Reals"]}]], "Output",
 CellChangeTimes->{
  3.9640686380185966`*^9, 3.9640888131143036`*^9, 3.964088916236004*^9, 
   3.9640920031277466`*^9, 3.964095233973295*^9, 3.9640971738470592`*^9, 
   3.964097992008875*^9, 3.9640983256983223`*^9, 3.964098672932106*^9, 
   3.964099451260315*^9, 3.9641007020679283`*^9, 3.964102696917389*^9, 
   3.9641028134608955`*^9, 3.9641029751105785`*^9, 3.9641600170227337`*^9, 
   3.964160233257372*^9, 3.9641720568677673`*^9, 3.9641802199230804`*^9, 
   3.964181651312649*^9, 3.964181799941551*^9, 3.9641823652002583`*^9, 
   3.964182664278263*^9, 3.9641902526772346`*^9, 3.9641903225768414`*^9, 
   3.964190359206112*^9, 3.964255810522135*^9, 3.9646139502612324`*^9, 
   3.9646170846424904`*^9, 3.964641578336622*^9, 3.964641618781273*^9, 
   3.9646962589526234`*^9, 3.964696509035351*^9, 3.964696569132948*^9, 
   3.964696629432413*^9, 3.964697093309044*^9, 3.9646971746187305`*^9, {
   3.9646972110957737`*^9, 3.964697237554489*^9}, 3.9647014103154182`*^9, 
   3.9647039840248146`*^9, 3.964714023516115*^9, 3.964791952825634*^9, 
   3.9647922738539352`*^9, 3.964797883822357*^9, 3.968835121823656*^9, 
   3.971092199667431*^9, 3.993184413961195*^9, 3.993257299524847*^9, 
   3.99690744715469*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"1b222dc1-da99-0743-848d-c70b100ebf8d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Define", " ", "Yukawa"}], "+", 
    RowBox[{
    "inverse", " ", "Majorana", " ", "with", " ", "FN", " ", "charges"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Y", "[", "\[Epsilon]_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
          RowBox[{"\[Epsilon]", "^", 
           RowBox[{"(", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"chargesB", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"chargesB", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"InvM", "[", "\[Epsilon]_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"chargesB", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "-", 
              RowBox[{"chargesB", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A1", "[", "\[Epsilon]_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
          RowBox[{"\[Epsilon]", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"chargesB", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "-", 
             RowBox[{"chargesB", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mnu", "[", "\[Epsilon]_", "]"}], ":=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Y", "[", "\[Epsilon]", "]"}], ".", 
       RowBox[{"A1", "[", "\[Epsilon]", "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Y", "[", "\[Epsilon]", "]"}], "]"}]}], "]"}]}], ";"}], 
   "       ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"WITH", " ", "THIS"}], ",", " ", "mnu1", ",", " ", 
     RowBox[{
      RowBox[{"Y_", 
       RowBox[{"{", "22", "}"}]}], " ", "=", " ", 
      RowBox[{"0", " ", "only"}]}]}], "\[IndentingNewLine]", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.963656832252468*^9, 3.963656838058611*^9}, {
   3.96365702632292*^9, 3.9636570439011097`*^9}, {3.963657115597534*^9, 
   3.963657173453287*^9}, {3.9636572172670918`*^9, 3.963657267184742*^9}, {
   3.963664362287712*^9, 3.9636644280889645`*^9}, {3.963664532142153*^9, 
   3.963664547214737*^9}, {3.9636659305788536`*^9, 3.9636659925668793`*^9}, {
   3.9636660458875484`*^9, 3.9636661452339687`*^9}, {3.9636661930234203`*^9, 
   3.963666195160923*^9}, {3.9636670206670494`*^9, 3.963667038773878*^9}, {
   3.9636671627097645`*^9, 3.963667203182966*^9}, {3.9636672569748745`*^9, 
   3.963667337360054*^9}, {3.9636674147279053`*^9, 3.963667460846161*^9}, {
   3.963898443110508*^9, 3.9638984549134483`*^9}, {3.963901213620268*^9, 
   3.963901216240368*^9}, {3.963913693165905*^9, 3.963913711502054*^9}, {
   3.963913898979*^9, 3.96391418571204*^9}, {3.9639143160727425`*^9, 
   3.963914420277136*^9}, {3.963915329813156*^9, 3.963915346161911*^9}, 
   3.963918172164469*^9, {3.9639862135500317`*^9, 3.963986217468519*^9}, {
   3.9639982782558956`*^9, 3.963998296883606*^9}, {3.9639983986088676`*^9, 
   3.963998482911625*^9}, {3.9639986081310844`*^9, 3.9639986108158207`*^9}, {
   3.9640152526747684`*^9, 3.9640153819290905`*^9}, {3.9640158130115128`*^9, 
   3.9640158148446274`*^9}, {3.9640173996575127`*^9, 
   3.9640174379840584`*^9}, {3.964017505143877*^9, 3.964017506899929*^9}, {
   3.964017537032364*^9, 3.9640175416544876`*^9}, {3.9640177667968025`*^9, 
   3.9640177750673523`*^9}, {3.9640178527857018`*^9, 
   3.9640179529224606`*^9}, {3.964068519925129*^9, 3.964068547170498*^9}, {
   3.9640685922915783`*^9, 3.964068623522331*^9}, {3.9640888235927753`*^9, 
   3.9640889223339977`*^9}, {3.9640889539317417`*^9, 
   3.9640889590639935`*^9}, {3.9640891125530357`*^9, 
   3.9640891642238274`*^9}, {3.964089231913744*^9, 3.9640892338834915`*^9}, {
   3.9640894891777287`*^9, 3.964089518386442*^9}, {3.9640896712650356`*^9, 
   3.9640896859026985`*^9}, {3.9640897274446163`*^9, 
   3.9640897560446434`*^9}, {3.964089942476467*^9, 3.9640899497906017`*^9}, 
   3.9640899801145897`*^9, 3.9640900195407104`*^9, {3.9640900635522137`*^9, 
   3.964090070474079*^9}, 3.9640901041765957`*^9, {3.9640902514527054`*^9, 
   3.964090255057562*^9}, {3.96409070282312*^9, 3.9640907149280148`*^9}, {
   3.964090950410446*^9, 3.9640909529317627`*^9}, {3.9640915168790684`*^9, 
   3.96409155873234*^9}, {3.964092247922201*^9, 3.9640922713167458`*^9}, {
   3.964092311281601*^9, 3.9640923200159054`*^9}, {3.9640925164380245`*^9, 
   3.964092586765711*^9}, {3.964092815037796*^9, 3.964092844490923*^9}, {
   3.964092880572956*^9, 3.9640928818889847`*^9}, {3.9640930170810127`*^9, 
   3.964093035237438*^9}, {3.964093154338934*^9, 3.9640931944629555`*^9}, 
   3.9640972842595177`*^9, {3.9640980353951626`*^9, 3.9640980381383476`*^9}, {
   3.9640981313376637`*^9, 3.9640981332050247`*^9}, {3.9640982562648087`*^9, 
   3.964098258671791*^9}, {3.964099023262705*^9, 3.964099025639757*^9}, {
   3.964099166996769*^9, 3.964099169382391*^9}, {3.9640993787812767`*^9, 
   3.9640993809798794`*^9}, {3.964099523891058*^9, 3.96409955116778*^9}, {
   3.9640999362837257`*^9, 3.9640999515531235`*^9}, {3.9641000437802258`*^9, 
   3.9641000489343834`*^9}, {3.9641001110275555`*^9, 3.964100196183527*^9}, {
   3.964100392784277*^9, 3.9641003945342617`*^9}, {3.9641004633525257`*^9, 
   3.964100466642647*^9}, 3.964100573194025*^9, 3.964100603576792*^9, {
   3.964100652032999*^9, 3.964100653354641*^9}, {3.9641007194331455`*^9, 
   3.9641007218040295`*^9}, {3.9641011679033356`*^9, 3.96410118862916*^9}, 
   3.9641012915607243`*^9, {3.964102663740778*^9, 3.964102667400984*^9}, {
   3.964102742560528*^9, 3.964102744529539*^9}, {3.9641028273458138`*^9, 
   3.964102863110529*^9}, {3.964102899787565*^9, 3.964102917179878*^9}, {
   3.964102986860222*^9, 3.9641029935963078`*^9}, {3.964103157928978*^9, 
   3.9641031596924953`*^9}, {3.964103472110304*^9, 3.964103475073612*^9}, {
   3.9641602663707733`*^9, 3.9641602691384068`*^9}, {3.96418023043396*^9, 
   3.9641802471515617`*^9}, 3.964180511656065*^9, {3.964180676708578*^9, 
   3.9641807208217487`*^9}, {3.9641807563643894`*^9, 
   3.9641807756515083`*^9}, {3.96418166632979*^9, 3.964181670628414*^9}, {
   3.964181842051277*^9, 3.964181857532778*^9}, {3.964182187596855*^9, 
   3.9641822031008472`*^9}, {3.964182249750448*^9, 3.9641822519541416`*^9}, {
   3.9641880491411896`*^9, 3.9641880508238506`*^9}, {3.9641881327818527`*^9, 
   3.9641881895670414`*^9}, 3.9641903900627995`*^9, {3.9642558190386124`*^9, 
   3.964255856175886*^9}, {3.9642559399065895`*^9, 3.9642559591995773`*^9}, {
   3.9646139578923187`*^9, 3.9646139601923847`*^9}, {3.964696275643219*^9, 
   3.964696326073065*^9}, {3.9646971489952583`*^9, 3.9646971504050007`*^9}, 
   3.9646972058589*^9, {3.9647140351724052`*^9, 3.9647140589496784`*^9}, {
   3.9647147095071163`*^9, 3.964714753648329*^9}, {3.971092205375208*^9, 
   3.9710922100628605`*^9}, {3.9931844212616615`*^9, 
   3.9931844281342793`*^9}, {3.993257304255907*^9, 3.9932573071613445`*^9}, {
   3.9932574330055676`*^9, 3.993257582907833*^9}, {3.996907459362602*^9, 
   3.9969074631851215`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"7d88b4ba-2e47-0144-89e8-94fad78961e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Display", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Y", "[", "\[Epsilon]", "]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "[", "\[Epsilon]", "]"}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mnu", "[", "\[Epsilon]", "]"}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.963667212472271*^9, 3.9636672181673336`*^9}, {
   3.963667350918049*^9, 3.9636673780817432`*^9}, 3.9636674117981834`*^9, {
   3.9636674666669617`*^9, 3.9636674727001495`*^9}, {3.9639144248173447`*^9, 
   3.963914435952553*^9}, {3.9639985909603443`*^9, 3.9639985998692894`*^9}, {
   3.96401744253994*^9, 3.9640174631483536`*^9}, {3.9640179598627815`*^9, 
   3.964017989053564*^9}, 3.9640686503807755`*^9, {3.9640891439838295`*^9, 
   3.9640891526592445`*^9}, 3.964090627398369*^9, {3.964091568853239*^9, 
   3.964091575711521*^9}, {3.9641744670028934`*^9, 3.9641744836859016`*^9}, {
   3.9641747271256123`*^9, 3.9641747326683846`*^9}, {3.964174934321335*^9, 
   3.964174964324955*^9}, {3.9641803845364265`*^9, 3.9641803938882046`*^9}, 
   3.9641806621788006`*^9, 3.964180900425272*^9, {3.9641877061797867`*^9, 
   3.9641877312583027`*^9}, {3.9646963577881336`*^9, 3.9646963693530235`*^9}, 
   3.9647147420078735`*^9, {3.9932575176779575`*^9, 3.9932575234981747`*^9}, {
   3.9932575627877884`*^9, 3.9932575966990833`*^9}, {3.996907470189785*^9, 
   3.99690747171826*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"5bd05193-ea11-8348-a355-f4654dca4538"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"Y11", 
      RowBox[{"Y12", " ", "\[Epsilon]"}], 
      RowBox[{"Y13", " ", "\[Epsilon]"}]},
     {
      RowBox[{"Y21", " ", "\[Epsilon]"}], "Y22", 
      RowBox[{"Y23", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]},
     {
      RowBox[{"Y31", " ", "\[Epsilon]"}], 
      RowBox[{"Y32", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "Y33"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9636672074255486`*^9, 3.9636672187560253`*^9}, 
   3.9636672674081154`*^9, {3.963667368043659*^9, 3.963667378472067*^9}, 
   3.963667473168188*^9, 3.9636685317364063`*^9, 3.9636687683694553`*^9, 
   3.96367029278001*^9, {3.9638984349639015`*^9, 3.9638984570051785`*^9}, 
   3.963913990639242*^9, {3.9639141891509495`*^9, 3.9639142029937057`*^9}, 
   3.96391433683144*^9, 3.963914381649233*^9, 3.963914436800331*^9, 
   3.9639153500439796`*^9, 3.963918504105276*^9, 3.9639197533323784`*^9, 
   3.9639861892585754`*^9, 3.9639862325881557`*^9, 3.96399734758589*^9, 
   3.963998301762211*^9, 3.9639984878879204`*^9, {3.9639986003032*^9, 
   3.963998613065716*^9}, 3.9640153836706505`*^9, 3.9640165895344296`*^9, 
   3.9640174637040997`*^9, 3.964017511617201*^9, 3.9640175432027225`*^9, {
   3.964017982337822*^9, 3.964018001703417*^9}, {3.9640686431243477`*^9, 
   3.9640686508964443`*^9}, 3.964088940184168*^9, {3.964089153234207*^9, 
   3.9640891669661636`*^9}, 3.9640892351195736`*^9, 3.964089523503044*^9, {
   3.96408967964345*^9, 3.964089687573456*^9}, {3.9640897346985073`*^9, 
   3.9640897576069775`*^9}, 3.9640898677807865`*^9, 3.964089951748789*^9, 
   3.964090021733938*^9, 3.9640900743832836`*^9, {3.9640901059790306`*^9, 
   3.9640901353897343`*^9}, 3.964090256372673*^9, 3.9640903801505947`*^9, 
   3.9640905323131714`*^9, {3.9640906020944386`*^9, 3.9640906278620167`*^9}, 
   3.964090796961937*^9, 3.964090847606764*^9, {3.9640909392669754`*^9, 
   3.9640909543028183`*^9}, 3.9640915762893353`*^9, 3.964091721052082*^9, 
   3.964091968406788*^9, {3.9640922556655903`*^9, 3.964092273498455*^9}, 
   3.9640923221961555`*^9, 3.964092845922449*^9, 3.9640928844500504`*^9, 
   3.964093037348957*^9, {3.9640931591021423`*^9, 3.9640931959743366`*^9}, 
   3.9640952362033176`*^9, 3.964097179639759*^9, 3.964097285891508*^9, 
   3.9640980048788548`*^9, 3.9640980395058517`*^9, 3.9640981346957493`*^9, 
   3.9640982637029*^9, 3.96409833046294*^9, 3.9640986764300175`*^9, 
   3.964098989124895*^9, 3.964099027442198*^9, 3.9640991711365795`*^9, 
   3.964099281062641*^9, {3.964099368305168*^9, 3.9640994074882946`*^9}, 
   3.9640994538056774`*^9, {3.9640995140906677`*^9, 3.964099556090105*^9}, 
   3.9640999545252705`*^9, 3.9641000504414234`*^9, 3.9641001171651707`*^9, 
   3.964100152253481*^9, 3.964100198301903*^9, 3.9641003963115063`*^9, {
   3.964100449687044*^9, 3.9641004680604343`*^9}, {3.9641006064309425`*^9, 
   3.964100655278473*^9}, 3.9641007230740623`*^9, {3.9641011763042583`*^9, 
   3.964101190343281*^9}, 3.9641012950640507`*^9, 3.964102668962755*^9, 
   3.964102699147503*^9, {3.9641027293182507`*^9, 3.96410274666514*^9}, 
   3.9641028650108013`*^9, 3.964102904371214*^9, 3.9641600224327393`*^9, {
   3.9641602467422695`*^9, 3.964160270682295*^9}, 3.964172061923231*^9, {
   3.96417447473543*^9, 3.9641744841870613`*^9}, {3.9641747276666374`*^9, 
   3.9641747331661263`*^9}, 3.9641760365457993`*^9, 3.964180250849596*^9, {
   3.964180388962267*^9, 3.9641803943663692`*^9}, 3.9641805869498425`*^9, 
   3.964180663031952*^9, 3.964180709084654*^9, 3.9641807780686455`*^9, 
   3.964180900976368*^9, 3.9641817433916607`*^9, 3.9641821832855244`*^9, 
   3.9641823704722977`*^9, 3.96419026095817*^9, {3.9641903243740444`*^9, 
   3.964190360755842*^9}, 3.964190397406906*^9, 3.964255857590397*^9, {
   3.9642559434713*^9, 3.964255960791527*^9}, 3.964613961544262*^9, 
   3.9646170864964695`*^9, 3.964641579887068*^9, 3.964641621611124*^9, 
   3.964696370274458*^9, 3.964696510990053*^9, 3.964696635162771*^9, 
   3.9646970949591885`*^9, {3.9646971550251026`*^9, 3.964697176808922*^9}, {
   3.9646972225805874`*^9, 3.9646972398486366`*^9}, 3.964701412598358*^9, 
   3.964703985548975*^9, {3.96471474534474*^9, 3.96471475492914*^9}, 
   3.964791964216875*^9, 3.964792275282196*^9, 3.964797888704521*^9, 
   3.968835127276594*^9, 3.9710922117833557`*^9, 3.9931844390899544`*^9, {
   3.993257524002756*^9, 3.9932575436913815`*^9}, 3.993257600176544*^9, 
   3.9969074729933834`*^9},
 CellLabel->
  "Out[23]//MatrixForm=",ExpressionUUID->"90efc9c1-67d8-294d-a2b3-\
016b6495869a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["\[Alpha]11", 
       SuperscriptBox["\[Epsilon]", "2"]], 
      FractionBox["\[Alpha]12", 
       SuperscriptBox["\[Epsilon]", "3"]], 
      FractionBox["\[Alpha]13", "\[Epsilon]"]},
     {
      FractionBox["\[Alpha]12", 
       SuperscriptBox["\[Epsilon]", "3"]], 
      FractionBox["\[Alpha]22", 
       SuperscriptBox["\[Epsilon]", "4"]], 
      FractionBox["\[Alpha]23", 
       SuperscriptBox["\[Epsilon]", "2"]]},
     {
      FractionBox["\[Alpha]13", "\[Epsilon]"], 
      FractionBox["\[Alpha]23", 
       SuperscriptBox["\[Epsilon]", "2"]], "\[Alpha]33"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9636672074255486`*^9, 3.9636672187560253`*^9}, 
   3.9636672674081154`*^9, {3.963667368043659*^9, 3.963667378472067*^9}, 
   3.963667473168188*^9, 3.9636685317364063`*^9, 3.9636687683694553`*^9, 
   3.96367029278001*^9, {3.9638984349639015`*^9, 3.9638984570051785`*^9}, 
   3.963913990639242*^9, {3.9639141891509495`*^9, 3.9639142029937057`*^9}, 
   3.96391433683144*^9, 3.963914381649233*^9, 3.963914436800331*^9, 
   3.9639153500439796`*^9, 3.963918504105276*^9, 3.9639197533323784`*^9, 
   3.9639861892585754`*^9, 3.9639862325881557`*^9, 3.96399734758589*^9, 
   3.963998301762211*^9, 3.9639984878879204`*^9, {3.9639986003032*^9, 
   3.963998613065716*^9}, 3.9640153836706505`*^9, 3.9640165895344296`*^9, 
   3.9640174637040997`*^9, 3.964017511617201*^9, 3.9640175432027225`*^9, {
   3.964017982337822*^9, 3.964018001703417*^9}, {3.9640686431243477`*^9, 
   3.9640686508964443`*^9}, 3.964088940184168*^9, {3.964089153234207*^9, 
   3.9640891669661636`*^9}, 3.9640892351195736`*^9, 3.964089523503044*^9, {
   3.96408967964345*^9, 3.964089687573456*^9}, {3.9640897346985073`*^9, 
   3.9640897576069775`*^9}, 3.9640898677807865`*^9, 3.964089951748789*^9, 
   3.964090021733938*^9, 3.9640900743832836`*^9, {3.9640901059790306`*^9, 
   3.9640901353897343`*^9}, 3.964090256372673*^9, 3.9640903801505947`*^9, 
   3.9640905323131714`*^9, {3.9640906020944386`*^9, 3.9640906278620167`*^9}, 
   3.964090796961937*^9, 3.964090847606764*^9, {3.9640909392669754`*^9, 
   3.9640909543028183`*^9}, 3.9640915762893353`*^9, 3.964091721052082*^9, 
   3.964091968406788*^9, {3.9640922556655903`*^9, 3.964092273498455*^9}, 
   3.9640923221961555`*^9, 3.964092845922449*^9, 3.9640928844500504`*^9, 
   3.964093037348957*^9, {3.9640931591021423`*^9, 3.9640931959743366`*^9}, 
   3.9640952362033176`*^9, 3.964097179639759*^9, 3.964097285891508*^9, 
   3.9640980048788548`*^9, 3.9640980395058517`*^9, 3.9640981346957493`*^9, 
   3.9640982637029*^9, 3.96409833046294*^9, 3.9640986764300175`*^9, 
   3.964098989124895*^9, 3.964099027442198*^9, 3.9640991711365795`*^9, 
   3.964099281062641*^9, {3.964099368305168*^9, 3.9640994074882946`*^9}, 
   3.9640994538056774`*^9, {3.9640995140906677`*^9, 3.964099556090105*^9}, 
   3.9640999545252705`*^9, 3.9641000504414234`*^9, 3.9641001171651707`*^9, 
   3.964100152253481*^9, 3.964100198301903*^9, 3.9641003963115063`*^9, {
   3.964100449687044*^9, 3.9641004680604343`*^9}, {3.9641006064309425`*^9, 
   3.964100655278473*^9}, 3.9641007230740623`*^9, {3.9641011763042583`*^9, 
   3.964101190343281*^9}, 3.9641012950640507`*^9, 3.964102668962755*^9, 
   3.964102699147503*^9, {3.9641027293182507`*^9, 3.96410274666514*^9}, 
   3.9641028650108013`*^9, 3.964102904371214*^9, 3.9641600224327393`*^9, {
   3.9641602467422695`*^9, 3.964160270682295*^9}, 3.964172061923231*^9, {
   3.96417447473543*^9, 3.9641744841870613`*^9}, {3.9641747276666374`*^9, 
   3.9641747331661263`*^9}, 3.9641760365457993`*^9, 3.964180250849596*^9, {
   3.964180388962267*^9, 3.9641803943663692`*^9}, 3.9641805869498425`*^9, 
   3.964180663031952*^9, 3.964180709084654*^9, 3.9641807780686455`*^9, 
   3.964180900976368*^9, 3.9641817433916607`*^9, 3.9641821832855244`*^9, 
   3.9641823704722977`*^9, 3.96419026095817*^9, {3.9641903243740444`*^9, 
   3.964190360755842*^9}, 3.964190397406906*^9, 3.964255857590397*^9, {
   3.9642559434713*^9, 3.964255960791527*^9}, 3.964613961544262*^9, 
   3.9646170864964695`*^9, 3.964641579887068*^9, 3.964641621611124*^9, 
   3.964696370274458*^9, 3.964696510990053*^9, 3.964696635162771*^9, 
   3.9646970949591885`*^9, {3.9646971550251026`*^9, 3.964697176808922*^9}, {
   3.9646972225805874`*^9, 3.9646972398486366`*^9}, 3.964701412598358*^9, 
   3.964703985548975*^9, {3.96471474534474*^9, 3.96471475492914*^9}, 
   3.964791964216875*^9, 3.964792275282196*^9, 3.964797888704521*^9, 
   3.968835127276594*^9, 3.9710922117833557`*^9, 3.9931844390899544`*^9, {
   3.993257524002756*^9, 3.9932575436913815`*^9}, 3.993257600176544*^9, 
   3.9969074730100994`*^9},
 CellLabel->
  "Out[24]//MatrixForm=",ExpressionUUID->"faafed89-a0bd-9f48-a7d5-\
0036f095a1a3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"2", " ", "Y13", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y11", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y12", " ", "\[Alpha]23"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["Y11", "2"], " ", "\[Alpha]11"}], "+", 
         RowBox[{"2", " ", "Y11", " ", "Y12", " ", "\[Alpha]12"}], "+", 
         RowBox[{
          SuperscriptBox["Y12", "2"], " ", "\[Alpha]22"}]}], 
        SuperscriptBox["\[Epsilon]", "2"]], "+", 
       RowBox[{
        SuperscriptBox["Y13", "2"], " ", "\[Alpha]33", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       FractionBox[
        RowBox[{"Y22", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y11", " ", "\[Alpha]12"}], "+", 
           RowBox[{"Y12", " ", "\[Alpha]22"}]}], ")"}]}], 
        SuperscriptBox["\[Epsilon]", "3"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Y11", " ", "Y21", " ", "\[Alpha]11"}], "+", 
         RowBox[{"Y12", " ", "Y21", " ", "\[Alpha]12"}], "+", 
         RowBox[{"Y13", " ", "Y22", " ", "\[Alpha]23"}]}], "\[Epsilon]"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y13", " ", "Y21", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y11", " ", "Y23", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y12", " ", "Y23", " ", "\[Alpha]23"}]}], ")"}], " ", 
        "\[Epsilon]"}], "+", 
       RowBox[{"Y13", " ", "Y23", " ", "\[Alpha]33", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Y11", " ", "Y31", " ", "\[Alpha]11"}], "+", 
         RowBox[{"Y12", " ", "Y31", " ", "\[Alpha]12"}], "+", 
         RowBox[{"Y11", " ", "Y32", " ", "\[Alpha]12"}], "+", 
         RowBox[{"Y11", " ", "Y33", " ", "\[Alpha]13"}], "+", 
         RowBox[{"Y12", " ", "Y32", " ", "\[Alpha]22"}], "+", 
         RowBox[{"Y12", " ", "Y33", " ", "\[Alpha]23"}]}], "\[Epsilon]"], "+", 
       RowBox[{"Y13", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y32", " ", "\[Alpha]23"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]33"}]}], ")"}], " ", "\[Epsilon]"}]}]},
     {
      RowBox[{
       FractionBox[
        RowBox[{"Y22", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y11", " ", "\[Alpha]12"}], "+", 
           RowBox[{"Y12", " ", "\[Alpha]22"}]}], ")"}]}], 
        SuperscriptBox["\[Epsilon]", "3"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Y11", " ", "Y21", " ", "\[Alpha]11"}], "+", 
         RowBox[{"Y12", " ", "Y21", " ", "\[Alpha]12"}], "+", 
         RowBox[{"Y13", " ", "Y22", " ", "\[Alpha]23"}]}], "\[Epsilon]"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y13", " ", "Y21", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y11", " ", "Y23", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y12", " ", "Y23", " ", "\[Alpha]23"}]}], ")"}], " ", 
        "\[Epsilon]"}], "+", 
       RowBox[{"Y13", " ", "Y23", " ", "\[Alpha]33", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["Y21", "2"], " ", "\[Alpha]11"}], "+", 
       RowBox[{"2", " ", "Y22", " ", "Y23", " ", "\[Alpha]23"}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Y22", "2"], " ", "\[Alpha]22"}], 
        SuperscriptBox["\[Epsilon]", "4"]], "+", 
       RowBox[{
        SuperscriptBox["Y23", "2"], " ", "\[Alpha]33", " ", 
        SuperscriptBox["\[Epsilon]", "4"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "Y21", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y22", " ", "\[Alpha]12"}], "+", 
           RowBox[{"Y23", " ", "\[Alpha]13", " ", 
            SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}]}], 
        SuperscriptBox["\[Epsilon]", "2"]]}], 
      RowBox[{
       RowBox[{"Y21", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", "\[Alpha]11"}], "+", 
          RowBox[{"Y32", " ", "\[Alpha]12"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]13"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"Y22", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y31", " ", "\[Alpha]12"}], "+", 
           RowBox[{"Y32", " ", "\[Alpha]22"}], "+", 
           RowBox[{"Y33", " ", "\[Alpha]23"}]}], ")"}]}], 
        SuperscriptBox["\[Epsilon]", "2"]], "+", 
       RowBox[{"Y23", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y32", " ", "\[Alpha]23"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]33"}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}]},
     {
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Y11", " ", "Y31", " ", "\[Alpha]11"}], "+", 
         RowBox[{"Y12", " ", "Y31", " ", "\[Alpha]12"}], "+", 
         RowBox[{"Y11", " ", "Y32", " ", "\[Alpha]12"}], "+", 
         RowBox[{"Y11", " ", "Y33", " ", "\[Alpha]13"}], "+", 
         RowBox[{"Y12", " ", "Y32", " ", "\[Alpha]22"}], "+", 
         RowBox[{"Y12", " ", "Y33", " ", "\[Alpha]23"}]}], "\[Epsilon]"], "+", 
       RowBox[{"Y13", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y32", " ", "\[Alpha]23"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]33"}]}], ")"}], " ", "\[Epsilon]"}]}], 
      RowBox[{
       RowBox[{"Y21", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", "\[Alpha]11"}], "+", 
          RowBox[{"Y32", " ", "\[Alpha]12"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]13"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"Y22", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y31", " ", "\[Alpha]12"}], "+", 
           RowBox[{"Y32", " ", "\[Alpha]22"}], "+", 
           RowBox[{"Y33", " ", "\[Alpha]23"}]}], ")"}]}], 
        SuperscriptBox["\[Epsilon]", "2"]], "+", 
       RowBox[{"Y23", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y32", " ", "\[Alpha]23"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]33"}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["Y31", "2"], " ", "\[Alpha]11"}], "+", 
       RowBox[{"2", " ", "Y31", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y32", " ", "\[Alpha]12"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]13"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["Y32", "2"], " ", "\[Alpha]22"}], "+", 
       RowBox[{"2", " ", "Y32", " ", "Y33", " ", "\[Alpha]23"}], "+", 
       RowBox[{
        SuperscriptBox["Y33", "2"], " ", "\[Alpha]33"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9636672074255486`*^9, 3.9636672187560253`*^9}, 
   3.9636672674081154`*^9, {3.963667368043659*^9, 3.963667378472067*^9}, 
   3.963667473168188*^9, 3.9636685317364063`*^9, 3.9636687683694553`*^9, 
   3.96367029278001*^9, {3.9638984349639015`*^9, 3.9638984570051785`*^9}, 
   3.963913990639242*^9, {3.9639141891509495`*^9, 3.9639142029937057`*^9}, 
   3.96391433683144*^9, 3.963914381649233*^9, 3.963914436800331*^9, 
   3.9639153500439796`*^9, 3.963918504105276*^9, 3.9639197533323784`*^9, 
   3.9639861892585754`*^9, 3.9639862325881557`*^9, 3.96399734758589*^9, 
   3.963998301762211*^9, 3.9639984878879204`*^9, {3.9639986003032*^9, 
   3.963998613065716*^9}, 3.9640153836706505`*^9, 3.9640165895344296`*^9, 
   3.9640174637040997`*^9, 3.964017511617201*^9, 3.9640175432027225`*^9, {
   3.964017982337822*^9, 3.964018001703417*^9}, {3.9640686431243477`*^9, 
   3.9640686508964443`*^9}, 3.964088940184168*^9, {3.964089153234207*^9, 
   3.9640891669661636`*^9}, 3.9640892351195736`*^9, 3.964089523503044*^9, {
   3.96408967964345*^9, 3.964089687573456*^9}, {3.9640897346985073`*^9, 
   3.9640897576069775`*^9}, 3.9640898677807865`*^9, 3.964089951748789*^9, 
   3.964090021733938*^9, 3.9640900743832836`*^9, {3.9640901059790306`*^9, 
   3.9640901353897343`*^9}, 3.964090256372673*^9, 3.9640903801505947`*^9, 
   3.9640905323131714`*^9, {3.9640906020944386`*^9, 3.9640906278620167`*^9}, 
   3.964090796961937*^9, 3.964090847606764*^9, {3.9640909392669754`*^9, 
   3.9640909543028183`*^9}, 3.9640915762893353`*^9, 3.964091721052082*^9, 
   3.964091968406788*^9, {3.9640922556655903`*^9, 3.964092273498455*^9}, 
   3.9640923221961555`*^9, 3.964092845922449*^9, 3.9640928844500504`*^9, 
   3.964093037348957*^9, {3.9640931591021423`*^9, 3.9640931959743366`*^9}, 
   3.9640952362033176`*^9, 3.964097179639759*^9, 3.964097285891508*^9, 
   3.9640980048788548`*^9, 3.9640980395058517`*^9, 3.9640981346957493`*^9, 
   3.9640982637029*^9, 3.96409833046294*^9, 3.9640986764300175`*^9, 
   3.964098989124895*^9, 3.964099027442198*^9, 3.9640991711365795`*^9, 
   3.964099281062641*^9, {3.964099368305168*^9, 3.9640994074882946`*^9}, 
   3.9640994538056774`*^9, {3.9640995140906677`*^9, 3.964099556090105*^9}, 
   3.9640999545252705`*^9, 3.9641000504414234`*^9, 3.9641001171651707`*^9, 
   3.964100152253481*^9, 3.964100198301903*^9, 3.9641003963115063`*^9, {
   3.964100449687044*^9, 3.9641004680604343`*^9}, {3.9641006064309425`*^9, 
   3.964100655278473*^9}, 3.9641007230740623`*^9, {3.9641011763042583`*^9, 
   3.964101190343281*^9}, 3.9641012950640507`*^9, 3.964102668962755*^9, 
   3.964102699147503*^9, {3.9641027293182507`*^9, 3.96410274666514*^9}, 
   3.9641028650108013`*^9, 3.964102904371214*^9, 3.9641600224327393`*^9, {
   3.9641602467422695`*^9, 3.964160270682295*^9}, 3.964172061923231*^9, {
   3.96417447473543*^9, 3.9641744841870613`*^9}, {3.9641747276666374`*^9, 
   3.9641747331661263`*^9}, 3.9641760365457993`*^9, 3.964180250849596*^9, {
   3.964180388962267*^9, 3.9641803943663692`*^9}, 3.9641805869498425`*^9, 
   3.964180663031952*^9, 3.964180709084654*^9, 3.9641807780686455`*^9, 
   3.964180900976368*^9, 3.9641817433916607`*^9, 3.9641821832855244`*^9, 
   3.9641823704722977`*^9, 3.96419026095817*^9, {3.9641903243740444`*^9, 
   3.964190360755842*^9}, 3.964190397406906*^9, 3.964255857590397*^9, {
   3.9642559434713*^9, 3.964255960791527*^9}, 3.964613961544262*^9, 
   3.9646170864964695`*^9, 3.964641579887068*^9, 3.964641621611124*^9, 
   3.964696370274458*^9, 3.964696510990053*^9, 3.964696635162771*^9, 
   3.9646970949591885`*^9, {3.9646971550251026`*^9, 3.964697176808922*^9}, {
   3.9646972225805874`*^9, 3.9646972398486366`*^9}, 3.964701412598358*^9, 
   3.964703985548975*^9, {3.96471474534474*^9, 3.96471475492914*^9}, 
   3.964791964216875*^9, 3.964792275282196*^9, 3.964797888704521*^9, 
   3.968835127276594*^9, 3.9710922117833557`*^9, 3.9931844390899544`*^9, {
   3.993257524002756*^9, 3.9932575436913815`*^9}, 3.993257600176544*^9, 
   3.9969074736156006`*^9},
 CellLabel->
  "Out[25]//MatrixForm=",ExpressionUUID->"cca35dea-5aeb-e842-b4c1-\
61215e23b4bb"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LeadingPowerOfExpr", "[", 
     RowBox[{"expr_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"terms", ",", "powers", ",", "minPow"}], "}"}], ",", 
      RowBox[{
       RowBox[{"terms", "=", 
        RowBox[{"List", "@@", 
         RowBox[{"Expand", "[", "expr", "]"}]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"1", ")"}], " ", "break", " ", "expression", " ", "into", " ",
          "additive", " ", "terms"}], "*)"}], 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"2", ")"}], " ", "find", " ", "exponent", " ", "of", " ", 
         "q", " ", "in", " ", "each", " ", "term", " ", 
         RowBox[{"(", 
          RowBox[{
          "works", " ", "for", " ", "negative", " ", "integer", " ", "powers",
            " ", "too"}], ")"}]}], "*)"}], 
       RowBox[{"powers", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"#", ",", "q"}], "]"}], "&"}], "/@", "terms"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"minPow", "=", 
        RowBox[{"Min", "[", "powers", "]"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"3", ")"}], " ", "the", " ", "smallest", " ", "power", " ", 
         "among", " ", "terms"}], "*)"}], "minPow"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatrixMinPower", "[", 
    RowBox[{"mat_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"nrows", ",", "ncols", ",", "powers"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"nrows", ",", "ncols"}], "}"}], "=", 
       RowBox[{"Dimensions", "[", "mat", "]"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{"get", " ", "matrix", " ", "size"}], "*)"}], 
      RowBox[{"powers", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"LeadingPowerOfExpr", "[", 
          RowBox[{
           RowBox[{"mat", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "nrows"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "ncols"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{
       "matrix", " ", "of", " ", "min", " ", "powers", " ", "per", " ", 
        "element"}], "*)"}], 
      RowBox[{"Min", "@", 
       RowBox[{"Flatten", "[", "powers", "]"}]}]}]}], 
    "                               ", 
    RowBox[{"(*", 
     RowBox[{
     "global", " ", "minimum", " ", "across", " ", "entire", " ", "matrix"}], 
     "*)"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.963667616931038*^9, 3.963667616931038*^9}, 
   3.963668125742111*^9, {3.963668170683935*^9, 3.9636681736425896`*^9}, 
   3.963899930931011*^9, {3.96389997722497*^9, 3.963900021900652*^9}, {
   3.963900054610647*^9, 3.963900118618807*^9}, {3.9639007697654*^9, 
   3.963900787051838*^9}, 3.9639009122983704`*^9, {3.9639009531581097`*^9, 
   3.963900956834299*^9}, {3.96391820127927*^9, 3.963918213049465*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"776132a8-8de2-f54a-89b5-7da384cfd9e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "rescale", " ", "and", " ", "get", " ", "coefficients", " ", "up", " ", 
    "to", " ", "maxOrder"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"RescaleAndCoefficients", "[", 
     RowBox[{"mat_", ",", "q_", ",", 
      RowBox[{"maxOrder_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "pmin", ",", "scaled", ",", "nrows", ",", "ncols", ",", 
        "coeffMatrices"}], "}"}], ",", 
      RowBox[{
       RowBox[{"pmin", "=", 
        RowBox[{"MatrixMinPower", "[", 
         RowBox[{"mat", ",", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"scaled", "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{"mat", "/", 
          RowBox[{"q", "^", "pmin"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nrows", ",", "ncols"}], "}"}], "=", 
        RowBox[{"Dimensions", "[", "scaled", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"coeffMatrices", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Expand", "[", 
               RowBox[{"scaled", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], ",", "q", ",", 
              "k"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "nrows"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "ncols"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "maxOrder"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"<|", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\"\<minPower\>\"", "->", "pmin"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"\"\<rescaledMatrix\>\"", "->", "scaled"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"\"\<coefficients\>\"", "->", "coeffMatrices"}]}], 
        "|>"}]}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.96391970486845*^9, 3.963919721201906*^9}, {
   3.96391976978043*^9, 3.9639197771629143`*^9}, 3.9969074964270973`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"fc398f21-fe97-3f47-a500-6d5ba05dc0fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Run", " ", "the", " ", "rescaler"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"resDemo", "=", 
     RowBox[{"RescaleAndCoefficients", "[", 
      RowBox[{
       RowBox[{"mnu", "[", "\[CurlyEpsilon]", "]"}], ",", "\[CurlyEpsilon]", ",",
        "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"resDemo", "[", "\"\<minPower\>\"", "]"}], "\n", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"resDemo", "[", "\"\<rescaledMatrix\>\"", "]"}], "]"}], "\n", 
   RowBox[{
    RowBox[{"L0", " ", "=", " ", 
     RowBox[{
      RowBox[{"resDemo", "[", "\"\<coefficients\>\"", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", "M0", "*)"}], "\n", 
   RowBox[{
    RowBox[{"L1", " ", "=", " ", 
     RowBox[{
      RowBox[{"resDemo", "[", "\"\<coefficients\>\"", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], 
   RowBox[{"(*", "M1", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"L2", " ", "=", " ", 
     RowBox[{
      RowBox[{"resDemo", "[", "\"\<coefficients\>\"", "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ";"}], 
   RowBox[{"(*", "M2", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"L0", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"L1", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"L2", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.96391970486845*^9, 3.9639197452440796`*^9}, {
   3.9639197834630375`*^9, 3.9639198191515274`*^9}, {3.963920206516279*^9, 
   3.963920259904251*^9}, 3.963997446673628*^9, {3.9639985487909336`*^9, 
   3.963998566250452*^9}, 3.9640140021649914`*^9, 3.964014658233536*^9, 
   3.964017612583126*^9, {3.9640180263997097`*^9, 3.964018034873049*^9}, 
   3.9640181592505054`*^9, {3.964091583396658*^9, 3.9640915836475334`*^9}, {
   3.964091677100807*^9, 3.9640916774141827`*^9}, 3.964182689189787*^9, 
   3.964188066690897*^9, {3.964190289370121*^9, 3.9641902974461823`*^9}, 
   3.964190334409252*^9, 3.9641904020376797`*^9, 3.9932576057575684`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"abed18ae-d54b-224a-919a-8366e69d3551"],

Cell[BoxData[
 RowBox[{"-", "4"}]], "Output",
 CellChangeTimes->{
  3.963919724000309*^9, 3.9639197620020466`*^9, 3.9639198212420025`*^9, 
   3.9639202607012615`*^9, 3.9639203074716015`*^9, 3.9639862048053436`*^9, 
   3.96398627597468*^9, 3.9639956082203865`*^9, 3.9639973535660133`*^9, 
   3.963997449871971*^9, 3.96399831630579*^9, 3.96399849619862*^9, {
   3.9639985581872387`*^9, 3.9639985675657406`*^9}, 3.9639986193546696`*^9, 
   3.9640127141560783`*^9, 3.964014003637596*^9, {3.9640146506939754`*^9, 
   3.9640146596799355`*^9}, 3.964015388334461*^9, 3.9640165962487965`*^9, 
   3.9640176664525566`*^9, 3.9640181385348415`*^9, 3.9640686568383656`*^9, {
   3.9640892157635403`*^9, 3.964089242273346*^9}, 3.964089530201494*^9, 
   3.9640896958447*^9, {3.9640897388647556`*^9, 3.9640897639063835`*^9}, 
   3.9640899626744576`*^9, 3.9640900282929935`*^9, {3.964090086107195*^9, 
   3.964090115839409*^9}, 3.96409026680089*^9, 3.964090389864645*^9, 
   3.9640905409471607`*^9, {3.964090608906843*^9, 3.964090635823862*^9}, 
   3.9640908013855896`*^9, 3.964090853507223*^9, {3.9640909464288464`*^9, 
   3.9640909582048416`*^9}, 3.964091492144497*^9, 3.964091586067421*^9, 
   3.9640916787013397`*^9, 3.96409173873925*^9, {3.9640917815237865`*^9, 
   3.9640918101089077`*^9}, {3.9640919729734497`*^9, 3.964092012176489*^9}, 
   3.964092182283827*^9, {3.964092237170616*^9, 3.9640922795142574`*^9}, 
   3.964092327436573*^9, 3.9640928512015305`*^9, 3.964092888556921*^9, 
   3.9640930425125885`*^9, {3.964093164536091*^9, 3.964093207296774*^9}, 
   3.9640952432452774`*^9, {3.964097240980362*^9, 3.9640972478401184`*^9}, 
   3.96409729345278*^9, 3.96409801426853*^9, 3.9640980481574764`*^9, 
   3.9640981394183483`*^9, {3.9640982507384377`*^9, 3.9640982708382034`*^9}, 
   3.9640983345332375`*^9, 3.9640986907015114`*^9, 3.964098994869808*^9, 
   3.9640990359969215`*^9, 3.964099179186737*^9, 3.964099286654377*^9, {
   3.96409937183272*^9, 3.964099413342369*^9}, 3.964099464736471*^9, {
   3.9640995182061176`*^9, 3.96409956297628*^9}, 3.9640999613749466`*^9, 
   3.96410005563072*^9, 3.9641001230249043`*^9, 3.9641001592051544`*^9, 
   3.9641002098950424`*^9, 3.9641004014569626`*^9, {3.964100453994423*^9, 
   3.9641004740103283`*^9}, {3.9641005887342377`*^9, 3.964100659544079*^9}, {
   3.964100711906172*^9, 3.9641007274845543`*^9}, {3.9641011814222927`*^9, 
   3.9641011977498207`*^9}, 3.9641012992613506`*^9, {3.964102673787092*^9, 
   3.9641027033608685`*^9}, {3.964102733720749*^9, 3.9641027771389885`*^9}, {
   3.9641028190395927`*^9, 3.9641028344103146`*^9}, {3.964102870120123*^9, 
   3.964102921525692*^9}, {3.96410298125012*^9, 3.964102998050009*^9}, 
   3.964103037060196*^9, 3.9641031519110527`*^9, {3.964103468430626*^9, 
   3.964103479280138*^9}, 3.964160037442526*^9, {3.964160251712141*^9, 
   3.964160273842119*^9}, 3.9641720687560177`*^9, 3.964180439268818*^9, 
   3.9641805171191864`*^9, 3.9641805977527027`*^9, {3.964180667223276*^9, 
   3.9641807127571716`*^9}, 3.96418078181777*^9, 3.9641808411000805`*^9, {
   3.964181660298954*^9, 3.9641816760337048`*^9}, 3.964181748061302*^9, 
   3.964181807230236*^9, {3.9641818492356415`*^9, 3.9641818635596104`*^9}, 
   3.964182374800316*^9, 3.9641826907597237`*^9, {3.9641902771167984`*^9, 
   3.9641903349469833`*^9}, 3.96419036652207*^9, 3.964190402418606*^9, 
   3.9642558702531605`*^9, {3.9642559473416576`*^9, 3.9642559669513245`*^9}, 
   3.964613970785244*^9, 3.9646170950811176`*^9, 3.964641582935343*^9, 
   3.964641624315632*^9, 3.964696381494402*^9, 3.9646965148648243`*^9, 
   3.96469664368491*^9, 3.9646972504289684`*^9, 3.9647014180663586`*^9, 
   3.9647039892008743`*^9, 3.964714765698801*^9, 3.964791968843893*^9, 
   3.964792278232094*^9, 3.9647978936919003`*^9, 3.9688351533900948`*^9, 
   3.9710922180054417`*^9, 3.9931844484165764`*^9, 3.993257556282753*^9, 
   3.993257606256464*^9, 3.9969075017118416`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"7b662ef3-5a5b-8247-8eda-74975e937c72"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Y11", "2"], " ", "\[Alpha]11"}], "+", 
         RowBox[{"2", " ", "Y11", " ", "Y12", " ", "\[Alpha]12"}], "+", 
         RowBox[{
          SuperscriptBox["Y12", "2"], " ", "\[Alpha]22"}], "+", 
         RowBox[{"2", " ", "Y13", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Y11", " ", "\[Alpha]13"}], "+", 
            RowBox[{"Y12", " ", "\[Alpha]23"}]}], ")"}], " ", 
          SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["Y13", "2"], " ", "\[Alpha]33", " ", 
          SuperscriptBox["\[CurlyEpsilon]", "4"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"Y22", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y11", " ", "\[Alpha]12"}], "+", 
          RowBox[{"Y12", " ", "\[Alpha]22"}]}], ")"}], " ", 
        "\[CurlyEpsilon]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y11", " ", "Y21", " ", "\[Alpha]11"}], "+", 
          RowBox[{"Y12", " ", "Y21", " ", "\[Alpha]12"}], "+", 
          RowBox[{"Y13", " ", "Y22", " ", "\[Alpha]23"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y13", " ", "Y21", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y11", " ", "Y23", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y12", " ", "Y23", " ", "\[Alpha]23"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "5"]}], "+", 
       RowBox[{"Y13", " ", "Y23", " ", "\[Alpha]33", " ", 
        SuperscriptBox["\[CurlyEpsilon]", "7"]}]}], 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Y11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Y31", " ", "\[Alpha]11"}], "+", 
            RowBox[{"Y32", " ", "\[Alpha]12"}], "+", 
            RowBox[{"Y33", " ", "\[Alpha]13"}]}], ")"}]}], "+", 
         RowBox[{"Y12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Y31", " ", "\[Alpha]12"}], "+", 
            RowBox[{"Y32", " ", "\[Alpha]22"}], "+", 
            RowBox[{"Y33", " ", "\[Alpha]23"}]}], ")"}]}], "+", 
         RowBox[{"Y13", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Y31", " ", "\[Alpha]13"}], "+", 
            RowBox[{"Y32", " ", "\[Alpha]23"}], "+", 
            RowBox[{"Y33", " ", "\[Alpha]33"}]}], ")"}], " ", 
          SuperscriptBox["\[CurlyEpsilon]", "2"]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"Y22", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y11", " ", "\[Alpha]12"}], "+", 
          RowBox[{"Y12", " ", "\[Alpha]22"}]}], ")"}], " ", 
        "\[CurlyEpsilon]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y11", " ", "Y21", " ", "\[Alpha]11"}], "+", 
          RowBox[{"Y12", " ", "Y21", " ", "\[Alpha]12"}], "+", 
          RowBox[{"Y13", " ", "Y22", " ", "\[Alpha]23"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y13", " ", "Y21", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y11", " ", "Y23", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y12", " ", "Y23", " ", "\[Alpha]23"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "5"]}], "+", 
       RowBox[{"Y13", " ", "Y23", " ", "\[Alpha]33", " ", 
        SuperscriptBox["\[CurlyEpsilon]", "7"]}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["Y22", "2"], " ", "\[Alpha]22"}], "+", 
       RowBox[{
        SuperscriptBox["Y21", "2"], " ", "\[Alpha]11", " ", 
        SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
       RowBox[{"2", " ", "Y21", " ", "Y23", " ", "\[Alpha]13", " ", 
        SuperscriptBox["\[CurlyEpsilon]", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["Y23", "2"], " ", "\[Alpha]33", " ", 
        SuperscriptBox["\[CurlyEpsilon]", "8"]}], "+", 
       RowBox[{"2", " ", "Y22", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y21", " ", "\[Alpha]12", " ", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
          RowBox[{"Y23", " ", "\[Alpha]23", " ", 
           SuperscriptBox["\[CurlyEpsilon]", "4"]}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"Y22", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", "\[Alpha]12"}], "+", 
          RowBox[{"Y32", " ", "\[Alpha]22"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]23"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
       RowBox[{"Y21", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", "\[Alpha]11"}], "+", 
          RowBox[{"Y32", " ", "\[Alpha]12"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]13"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
       RowBox[{"Y23", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y32", " ", "\[Alpha]23"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]33"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "6"]}]}]},
     {
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Y11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Y31", " ", "\[Alpha]11"}], "+", 
            RowBox[{"Y32", " ", "\[Alpha]12"}], "+", 
            RowBox[{"Y33", " ", "\[Alpha]13"}]}], ")"}]}], "+", 
         RowBox[{"Y12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Y31", " ", "\[Alpha]12"}], "+", 
            RowBox[{"Y32", " ", "\[Alpha]22"}], "+", 
            RowBox[{"Y33", " ", "\[Alpha]23"}]}], ")"}]}], "+", 
         RowBox[{"Y13", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Y31", " ", "\[Alpha]13"}], "+", 
            RowBox[{"Y32", " ", "\[Alpha]23"}], "+", 
            RowBox[{"Y33", " ", "\[Alpha]33"}]}], ")"}], " ", 
          SuperscriptBox["\[CurlyEpsilon]", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"Y22", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", "\[Alpha]12"}], "+", 
          RowBox[{"Y32", " ", "\[Alpha]22"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]23"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
       RowBox[{"Y21", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", "\[Alpha]11"}], "+", 
          RowBox[{"Y32", " ", "\[Alpha]12"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]13"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
       RowBox[{"Y23", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", "\[Alpha]13"}], "+", 
          RowBox[{"Y32", " ", "\[Alpha]23"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]33"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "6"]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Y31", "2"], " ", "\[Alpha]11"}], "+", 
         RowBox[{"2", " ", "Y31", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Y32", " ", "\[Alpha]12"}], "+", 
            RowBox[{"Y33", " ", "\[Alpha]13"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["Y32", "2"], " ", "\[Alpha]22"}], "+", 
         RowBox[{"2", " ", "Y32", " ", "Y33", " ", "\[Alpha]23"}], "+", 
         RowBox[{
          SuperscriptBox["Y33", "2"], " ", "\[Alpha]33"}]}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]", "4"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.963919724000309*^9, 3.9639197620020466`*^9, 3.9639198212420025`*^9, 
   3.9639202607012615`*^9, 3.9639203074716015`*^9, 3.9639862048053436`*^9, 
   3.96398627597468*^9, 3.9639956082203865`*^9, 3.9639973535660133`*^9, 
   3.963997449871971*^9, 3.96399831630579*^9, 3.96399849619862*^9, {
   3.9639985581872387`*^9, 3.9639985675657406`*^9}, 3.9639986193546696`*^9, 
   3.9640127141560783`*^9, 3.964014003637596*^9, {3.9640146506939754`*^9, 
   3.9640146596799355`*^9}, 3.964015388334461*^9, 3.9640165962487965`*^9, 
   3.9640176664525566`*^9, 3.9640181385348415`*^9, 3.9640686568383656`*^9, {
   3.9640892157635403`*^9, 3.964089242273346*^9}, 3.964089530201494*^9, 
   3.9640896958447*^9, {3.9640897388647556`*^9, 3.9640897639063835`*^9}, 
   3.9640899626744576`*^9, 3.9640900282929935`*^9, {3.964090086107195*^9, 
   3.964090115839409*^9}, 3.96409026680089*^9, 3.964090389864645*^9, 
   3.9640905409471607`*^9, {3.964090608906843*^9, 3.964090635823862*^9}, 
   3.9640908013855896`*^9, 3.964090853507223*^9, {3.9640909464288464`*^9, 
   3.9640909582048416`*^9}, 3.964091492144497*^9, 3.964091586067421*^9, 
   3.9640916787013397`*^9, 3.96409173873925*^9, {3.9640917815237865`*^9, 
   3.9640918101089077`*^9}, {3.9640919729734497`*^9, 3.964092012176489*^9}, 
   3.964092182283827*^9, {3.964092237170616*^9, 3.9640922795142574`*^9}, 
   3.964092327436573*^9, 3.9640928512015305`*^9, 3.964092888556921*^9, 
   3.9640930425125885`*^9, {3.964093164536091*^9, 3.964093207296774*^9}, 
   3.9640952432452774`*^9, {3.964097240980362*^9, 3.9640972478401184`*^9}, 
   3.96409729345278*^9, 3.96409801426853*^9, 3.9640980481574764`*^9, 
   3.9640981394183483`*^9, {3.9640982507384377`*^9, 3.9640982708382034`*^9}, 
   3.9640983345332375`*^9, 3.9640986907015114`*^9, 3.964098994869808*^9, 
   3.9640990359969215`*^9, 3.964099179186737*^9, 3.964099286654377*^9, {
   3.96409937183272*^9, 3.964099413342369*^9}, 3.964099464736471*^9, {
   3.9640995182061176`*^9, 3.96409956297628*^9}, 3.9640999613749466`*^9, 
   3.96410005563072*^9, 3.9641001230249043`*^9, 3.9641001592051544`*^9, 
   3.9641002098950424`*^9, 3.9641004014569626`*^9, {3.964100453994423*^9, 
   3.9641004740103283`*^9}, {3.9641005887342377`*^9, 3.964100659544079*^9}, {
   3.964100711906172*^9, 3.9641007274845543`*^9}, {3.9641011814222927`*^9, 
   3.9641011977498207`*^9}, 3.9641012992613506`*^9, {3.964102673787092*^9, 
   3.9641027033608685`*^9}, {3.964102733720749*^9, 3.9641027771389885`*^9}, {
   3.9641028190395927`*^9, 3.9641028344103146`*^9}, {3.964102870120123*^9, 
   3.964102921525692*^9}, {3.96410298125012*^9, 3.964102998050009*^9}, 
   3.964103037060196*^9, 3.9641031519110527`*^9, {3.964103468430626*^9, 
   3.964103479280138*^9}, 3.964160037442526*^9, {3.964160251712141*^9, 
   3.964160273842119*^9}, 3.9641720687560177`*^9, 3.964180439268818*^9, 
   3.9641805171191864`*^9, 3.9641805977527027`*^9, {3.964180667223276*^9, 
   3.9641807127571716`*^9}, 3.96418078181777*^9, 3.9641808411000805`*^9, {
   3.964181660298954*^9, 3.9641816760337048`*^9}, 3.964181748061302*^9, 
   3.964181807230236*^9, {3.9641818492356415`*^9, 3.9641818635596104`*^9}, 
   3.964182374800316*^9, 3.9641826907597237`*^9, {3.9641902771167984`*^9, 
   3.9641903349469833`*^9}, 3.96419036652207*^9, 3.964190402418606*^9, 
   3.9642558702531605`*^9, {3.9642559473416576`*^9, 3.9642559669513245`*^9}, 
   3.964613970785244*^9, 3.9646170950811176`*^9, 3.964641582935343*^9, 
   3.964641624315632*^9, 3.964696381494402*^9, 3.9646965148648243`*^9, 
   3.96469664368491*^9, 3.9646972504289684`*^9, 3.9647014180663586`*^9, 
   3.9647039892008743`*^9, 3.964714765698801*^9, 3.964791968843893*^9, 
   3.964792278232094*^9, 3.9647978936919003`*^9, 3.9688351533900948`*^9, 
   3.9710922180054417`*^9, 3.9931844484165764`*^9, 3.993257556282753*^9, 
   3.993257606256464*^9, 3.996907501716999*^9},
 CellLabel->
  "Out[32]//MatrixForm=",ExpressionUUID->"3ba0fdb8-3aed-ac4a-9118-\
604b9075666c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", 
      RowBox[{
       SuperscriptBox["Y22", "2"], " ", "\[Alpha]22"}], "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.963919724000309*^9, 3.9639197620020466`*^9, 3.9639198212420025`*^9, 
   3.9639202607012615`*^9, 3.9639203074716015`*^9, 3.9639862048053436`*^9, 
   3.96398627597468*^9, 3.9639956082203865`*^9, 3.9639973535660133`*^9, 
   3.963997449871971*^9, 3.96399831630579*^9, 3.96399849619862*^9, {
   3.9639985581872387`*^9, 3.9639985675657406`*^9}, 3.9639986193546696`*^9, 
   3.9640127141560783`*^9, 3.964014003637596*^9, {3.9640146506939754`*^9, 
   3.9640146596799355`*^9}, 3.964015388334461*^9, 3.9640165962487965`*^9, 
   3.9640176664525566`*^9, 3.9640181385348415`*^9, 3.9640686568383656`*^9, {
   3.9640892157635403`*^9, 3.964089242273346*^9}, 3.964089530201494*^9, 
   3.9640896958447*^9, {3.9640897388647556`*^9, 3.9640897639063835`*^9}, 
   3.9640899626744576`*^9, 3.9640900282929935`*^9, {3.964090086107195*^9, 
   3.964090115839409*^9}, 3.96409026680089*^9, 3.964090389864645*^9, 
   3.9640905409471607`*^9, {3.964090608906843*^9, 3.964090635823862*^9}, 
   3.9640908013855896`*^9, 3.964090853507223*^9, {3.9640909464288464`*^9, 
   3.9640909582048416`*^9}, 3.964091492144497*^9, 3.964091586067421*^9, 
   3.9640916787013397`*^9, 3.96409173873925*^9, {3.9640917815237865`*^9, 
   3.9640918101089077`*^9}, {3.9640919729734497`*^9, 3.964092012176489*^9}, 
   3.964092182283827*^9, {3.964092237170616*^9, 3.9640922795142574`*^9}, 
   3.964092327436573*^9, 3.9640928512015305`*^9, 3.964092888556921*^9, 
   3.9640930425125885`*^9, {3.964093164536091*^9, 3.964093207296774*^9}, 
   3.9640952432452774`*^9, {3.964097240980362*^9, 3.9640972478401184`*^9}, 
   3.96409729345278*^9, 3.96409801426853*^9, 3.9640980481574764`*^9, 
   3.9640981394183483`*^9, {3.9640982507384377`*^9, 3.9640982708382034`*^9}, 
   3.9640983345332375`*^9, 3.9640986907015114`*^9, 3.964098994869808*^9, 
   3.9640990359969215`*^9, 3.964099179186737*^9, 3.964099286654377*^9, {
   3.96409937183272*^9, 3.964099413342369*^9}, 3.964099464736471*^9, {
   3.9640995182061176`*^9, 3.96409956297628*^9}, 3.9640999613749466`*^9, 
   3.96410005563072*^9, 3.9641001230249043`*^9, 3.9641001592051544`*^9, 
   3.9641002098950424`*^9, 3.9641004014569626`*^9, {3.964100453994423*^9, 
   3.9641004740103283`*^9}, {3.9641005887342377`*^9, 3.964100659544079*^9}, {
   3.964100711906172*^9, 3.9641007274845543`*^9}, {3.9641011814222927`*^9, 
   3.9641011977498207`*^9}, 3.9641012992613506`*^9, {3.964102673787092*^9, 
   3.9641027033608685`*^9}, {3.964102733720749*^9, 3.9641027771389885`*^9}, {
   3.9641028190395927`*^9, 3.9641028344103146`*^9}, {3.964102870120123*^9, 
   3.964102921525692*^9}, {3.96410298125012*^9, 3.964102998050009*^9}, 
   3.964103037060196*^9, 3.9641031519110527`*^9, {3.964103468430626*^9, 
   3.964103479280138*^9}, 3.964160037442526*^9, {3.964160251712141*^9, 
   3.964160273842119*^9}, 3.9641720687560177`*^9, 3.964180439268818*^9, 
   3.9641805171191864`*^9, 3.9641805977527027`*^9, {3.964180667223276*^9, 
   3.9641807127571716`*^9}, 3.96418078181777*^9, 3.9641808411000805`*^9, {
   3.964181660298954*^9, 3.9641816760337048`*^9}, 3.964181748061302*^9, 
   3.964181807230236*^9, {3.9641818492356415`*^9, 3.9641818635596104`*^9}, 
   3.964182374800316*^9, 3.9641826907597237`*^9, {3.9641902771167984`*^9, 
   3.9641903349469833`*^9}, 3.96419036652207*^9, 3.964190402418606*^9, 
   3.9642558702531605`*^9, {3.9642559473416576`*^9, 3.9642559669513245`*^9}, 
   3.964613970785244*^9, 3.9646170950811176`*^9, 3.964641582935343*^9, 
   3.964641624315632*^9, 3.964696381494402*^9, 3.9646965148648243`*^9, 
   3.96469664368491*^9, 3.9646972504289684`*^9, 3.9647014180663586`*^9, 
   3.9647039892008743`*^9, 3.964714765698801*^9, 3.964791968843893*^9, 
   3.964792278232094*^9, 3.9647978936919003`*^9, 3.9688351533900948`*^9, 
   3.9710922180054417`*^9, 3.9931844484165764`*^9, 3.993257556282753*^9, 
   3.993257606256464*^9, 3.9969075017199993`*^9},
 CellLabel->
  "Out[36]//MatrixForm=",ExpressionUUID->"605d1e68-3a68-aa43-87d6-\
2062dd341880"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       RowBox[{"Y11", " ", "Y22", " ", "\[Alpha]12"}], "+", 
       RowBox[{"Y12", " ", "Y22", " ", "\[Alpha]22"}]}], "0"},
     {
      RowBox[{
       RowBox[{"Y11", " ", "Y22", " ", "\[Alpha]12"}], "+", 
       RowBox[{"Y12", " ", "Y22", " ", "\[Alpha]22"}]}], "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.963919724000309*^9, 3.9639197620020466`*^9, 3.9639198212420025`*^9, 
   3.9639202607012615`*^9, 3.9639203074716015`*^9, 3.9639862048053436`*^9, 
   3.96398627597468*^9, 3.9639956082203865`*^9, 3.9639973535660133`*^9, 
   3.963997449871971*^9, 3.96399831630579*^9, 3.96399849619862*^9, {
   3.9639985581872387`*^9, 3.9639985675657406`*^9}, 3.9639986193546696`*^9, 
   3.9640127141560783`*^9, 3.964014003637596*^9, {3.9640146506939754`*^9, 
   3.9640146596799355`*^9}, 3.964015388334461*^9, 3.9640165962487965`*^9, 
   3.9640176664525566`*^9, 3.9640181385348415`*^9, 3.9640686568383656`*^9, {
   3.9640892157635403`*^9, 3.964089242273346*^9}, 3.964089530201494*^9, 
   3.9640896958447*^9, {3.9640897388647556`*^9, 3.9640897639063835`*^9}, 
   3.9640899626744576`*^9, 3.9640900282929935`*^9, {3.964090086107195*^9, 
   3.964090115839409*^9}, 3.96409026680089*^9, 3.964090389864645*^9, 
   3.9640905409471607`*^9, {3.964090608906843*^9, 3.964090635823862*^9}, 
   3.9640908013855896`*^9, 3.964090853507223*^9, {3.9640909464288464`*^9, 
   3.9640909582048416`*^9}, 3.964091492144497*^9, 3.964091586067421*^9, 
   3.9640916787013397`*^9, 3.96409173873925*^9, {3.9640917815237865`*^9, 
   3.9640918101089077`*^9}, {3.9640919729734497`*^9, 3.964092012176489*^9}, 
   3.964092182283827*^9, {3.964092237170616*^9, 3.9640922795142574`*^9}, 
   3.964092327436573*^9, 3.9640928512015305`*^9, 3.964092888556921*^9, 
   3.9640930425125885`*^9, {3.964093164536091*^9, 3.964093207296774*^9}, 
   3.9640952432452774`*^9, {3.964097240980362*^9, 3.9640972478401184`*^9}, 
   3.96409729345278*^9, 3.96409801426853*^9, 3.9640980481574764`*^9, 
   3.9640981394183483`*^9, {3.9640982507384377`*^9, 3.9640982708382034`*^9}, 
   3.9640983345332375`*^9, 3.9640986907015114`*^9, 3.964098994869808*^9, 
   3.9640990359969215`*^9, 3.964099179186737*^9, 3.964099286654377*^9, {
   3.96409937183272*^9, 3.964099413342369*^9}, 3.964099464736471*^9, {
   3.9640995182061176`*^9, 3.96409956297628*^9}, 3.9640999613749466`*^9, 
   3.96410005563072*^9, 3.9641001230249043`*^9, 3.9641001592051544`*^9, 
   3.9641002098950424`*^9, 3.9641004014569626`*^9, {3.964100453994423*^9, 
   3.9641004740103283`*^9}, {3.9641005887342377`*^9, 3.964100659544079*^9}, {
   3.964100711906172*^9, 3.9641007274845543`*^9}, {3.9641011814222927`*^9, 
   3.9641011977498207`*^9}, 3.9641012992613506`*^9, {3.964102673787092*^9, 
   3.9641027033608685`*^9}, {3.964102733720749*^9, 3.9641027771389885`*^9}, {
   3.9641028190395927`*^9, 3.9641028344103146`*^9}, {3.964102870120123*^9, 
   3.964102921525692*^9}, {3.96410298125012*^9, 3.964102998050009*^9}, 
   3.964103037060196*^9, 3.9641031519110527`*^9, {3.964103468430626*^9, 
   3.964103479280138*^9}, 3.964160037442526*^9, {3.964160251712141*^9, 
   3.964160273842119*^9}, 3.9641720687560177`*^9, 3.964180439268818*^9, 
   3.9641805171191864`*^9, 3.9641805977527027`*^9, {3.964180667223276*^9, 
   3.9641807127571716`*^9}, 3.96418078181777*^9, 3.9641808411000805`*^9, {
   3.964181660298954*^9, 3.9641816760337048`*^9}, 3.964181748061302*^9, 
   3.964181807230236*^9, {3.9641818492356415`*^9, 3.9641818635596104`*^9}, 
   3.964182374800316*^9, 3.9641826907597237`*^9, {3.9641902771167984`*^9, 
   3.9641903349469833`*^9}, 3.96419036652207*^9, 3.964190402418606*^9, 
   3.9642558702531605`*^9, {3.9642559473416576`*^9, 3.9642559669513245`*^9}, 
   3.964613970785244*^9, 3.9646170950811176`*^9, 3.964641582935343*^9, 
   3.964641624315632*^9, 3.964696381494402*^9, 3.9646965148648243`*^9, 
   3.96469664368491*^9, 3.9646972504289684`*^9, 3.9647014180663586`*^9, 
   3.9647039892008743`*^9, 3.964714765698801*^9, 3.964791968843893*^9, 
   3.964792278232094*^9, 3.9647978936919003`*^9, 3.9688351533900948`*^9, 
   3.9710922180054417`*^9, 3.9931844484165764`*^9, 3.993257556282753*^9, 
   3.993257606256464*^9, 3.996907501721506*^9},
 CellLabel->
  "Out[37]//MatrixForm=",ExpressionUUID->"8fd0fcc6-0212-3f4b-9a3b-\
8856d96e939e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["Y11", "2"], " ", "\[Alpha]11"}], "+", 
       RowBox[{"2", " ", "Y11", " ", "Y12", " ", "\[Alpha]12"}], "+", 
       RowBox[{
        SuperscriptBox["Y12", "2"], " ", "\[Alpha]22"}]}], "0", "0"},
     {"0", 
      RowBox[{"2", " ", "Y21", " ", "Y22", " ", "\[Alpha]12"}], 
      RowBox[{
       RowBox[{"Y22", " ", "Y31", " ", "\[Alpha]12"}], "+", 
       RowBox[{"Y22", " ", "Y32", " ", "\[Alpha]22"}], "+", 
       RowBox[{"Y22", " ", "Y33", " ", "\[Alpha]23"}]}]},
     {"0", 
      RowBox[{
       RowBox[{"Y22", " ", "Y31", " ", "\[Alpha]12"}], "+", 
       RowBox[{"Y22", " ", "Y32", " ", "\[Alpha]22"}], "+", 
       RowBox[{"Y22", " ", "Y33", " ", "\[Alpha]23"}]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.963919724000309*^9, 3.9639197620020466`*^9, 3.9639198212420025`*^9, 
   3.9639202607012615`*^9, 3.9639203074716015`*^9, 3.9639862048053436`*^9, 
   3.96398627597468*^9, 3.9639956082203865`*^9, 3.9639973535660133`*^9, 
   3.963997449871971*^9, 3.96399831630579*^9, 3.96399849619862*^9, {
   3.9639985581872387`*^9, 3.9639985675657406`*^9}, 3.9639986193546696`*^9, 
   3.9640127141560783`*^9, 3.964014003637596*^9, {3.9640146506939754`*^9, 
   3.9640146596799355`*^9}, 3.964015388334461*^9, 3.9640165962487965`*^9, 
   3.9640176664525566`*^9, 3.9640181385348415`*^9, 3.9640686568383656`*^9, {
   3.9640892157635403`*^9, 3.964089242273346*^9}, 3.964089530201494*^9, 
   3.9640896958447*^9, {3.9640897388647556`*^9, 3.9640897639063835`*^9}, 
   3.9640899626744576`*^9, 3.9640900282929935`*^9, {3.964090086107195*^9, 
   3.964090115839409*^9}, 3.96409026680089*^9, 3.964090389864645*^9, 
   3.9640905409471607`*^9, {3.964090608906843*^9, 3.964090635823862*^9}, 
   3.9640908013855896`*^9, 3.964090853507223*^9, {3.9640909464288464`*^9, 
   3.9640909582048416`*^9}, 3.964091492144497*^9, 3.964091586067421*^9, 
   3.9640916787013397`*^9, 3.96409173873925*^9, {3.9640917815237865`*^9, 
   3.9640918101089077`*^9}, {3.9640919729734497`*^9, 3.964092012176489*^9}, 
   3.964092182283827*^9, {3.964092237170616*^9, 3.9640922795142574`*^9}, 
   3.964092327436573*^9, 3.9640928512015305`*^9, 3.964092888556921*^9, 
   3.9640930425125885`*^9, {3.964093164536091*^9, 3.964093207296774*^9}, 
   3.9640952432452774`*^9, {3.964097240980362*^9, 3.9640972478401184`*^9}, 
   3.96409729345278*^9, 3.96409801426853*^9, 3.9640980481574764`*^9, 
   3.9640981394183483`*^9, {3.9640982507384377`*^9, 3.9640982708382034`*^9}, 
   3.9640983345332375`*^9, 3.9640986907015114`*^9, 3.964098994869808*^9, 
   3.9640990359969215`*^9, 3.964099179186737*^9, 3.964099286654377*^9, {
   3.96409937183272*^9, 3.964099413342369*^9}, 3.964099464736471*^9, {
   3.9640995182061176`*^9, 3.96409956297628*^9}, 3.9640999613749466`*^9, 
   3.96410005563072*^9, 3.9641001230249043`*^9, 3.9641001592051544`*^9, 
   3.9641002098950424`*^9, 3.9641004014569626`*^9, {3.964100453994423*^9, 
   3.9641004740103283`*^9}, {3.9641005887342377`*^9, 3.964100659544079*^9}, {
   3.964100711906172*^9, 3.9641007274845543`*^9}, {3.9641011814222927`*^9, 
   3.9641011977498207`*^9}, 3.9641012992613506`*^9, {3.964102673787092*^9, 
   3.9641027033608685`*^9}, {3.964102733720749*^9, 3.9641027771389885`*^9}, {
   3.9641028190395927`*^9, 3.9641028344103146`*^9}, {3.964102870120123*^9, 
   3.964102921525692*^9}, {3.96410298125012*^9, 3.964102998050009*^9}, 
   3.964103037060196*^9, 3.9641031519110527`*^9, {3.964103468430626*^9, 
   3.964103479280138*^9}, 3.964160037442526*^9, {3.964160251712141*^9, 
   3.964160273842119*^9}, 3.9641720687560177`*^9, 3.964180439268818*^9, 
   3.9641805171191864`*^9, 3.9641805977527027`*^9, {3.964180667223276*^9, 
   3.9641807127571716`*^9}, 3.96418078181777*^9, 3.9641808411000805`*^9, {
   3.964181660298954*^9, 3.9641816760337048`*^9}, 3.964181748061302*^9, 
   3.964181807230236*^9, {3.9641818492356415`*^9, 3.9641818635596104`*^9}, 
   3.964182374800316*^9, 3.9641826907597237`*^9, {3.9641902771167984`*^9, 
   3.9641903349469833`*^9}, 3.96419036652207*^9, 3.964190402418606*^9, 
   3.9642558702531605`*^9, {3.9642559473416576`*^9, 3.9642559669513245`*^9}, 
   3.964613970785244*^9, 3.9646170950811176`*^9, 3.964641582935343*^9, 
   3.964641624315632*^9, 3.964696381494402*^9, 3.9646965148648243`*^9, 
   3.96469664368491*^9, 3.9646972504289684`*^9, 3.9647014180663586`*^9, 
   3.9647039892008743`*^9, 3.964714765698801*^9, 3.964791968843893*^9, 
   3.964792278232094*^9, 3.9647978936919003`*^9, 3.9688351533900948`*^9, 
   3.9710922180054417`*^9, 3.9931844484165764`*^9, 3.993257556282753*^9, 
   3.993257606256464*^9, 3.9969075017231503`*^9},
 CellLabel->
  "Out[38]//MatrixForm=",ExpressionUUID->"fdc6b830-c627-3f48-923f-\
bd8792d70a7e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"--", "numeric"}], " ", "tolerance", " ", "aware", " ", 
     "eigen"}], "-", 
    RowBox[{"decomposition", " ", "that", " ", "returns", " ", "sorted", " ", 
     RowBox[{"eigenpairs", "--"}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GetEigenSystem", "[", 
      RowBox[{"M_", "?", "MatrixQ"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vals", ",", "vecs", ",", "ord", ",", "P"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"vals", ",", "vecs"}], "}"}], "=", 
         RowBox[{"Eigensystem", "[", "M", "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
         "vals", " ", "may", " ", "be", " ", "symbolic", " ", "or", " ", 
          "numeric"}], "*)"}], 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"keep", " ", "order", " ", "positions", " ", 
           RowBox[{"stable", ":", 
            RowBox[{"return", " ", "as", " ", "given"}]}]}], ",", 
          RowBox[{
          "but", " ", "also", " ", "provide", " ", "ordering", " ", "by", " ",
            "value"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"ord", "=", 
         RowBox[{"Ordering", "[", "vals", "]"}]}], ";", "\[IndentingNewLine]",
         "\[IndentingNewLine]", 
        RowBox[{"P", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ord", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "==", "i"}], ",", "1", ",", 
               "0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"ascending", " ", "by", " ", "default"}], "*)"}], 
        RowBox[{"<|", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\"\<evals\>\"", "->", "vals"}], ",", "\[IndentingNewLine]", 
          RowBox[{"\"\<evects\>\"", "->", "vecs"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"\"\<ordering\>\"", "->", "ord"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"\"\<P\>\"", "->", "P"}]}], "\[IndentingNewLine]", 
         "|>"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"--", "detect"}], " ", 
     RowBox[{"degeneracies", ":", 
      RowBox[{
      "returns", " ", "list", " ", "of", " ", "index", " ", "lists", " ", 
       "for", " ", "degenerate", " ", 
       RowBox[{"groups", "--"}]}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GetDegenerateGroups", "[", 
      RowBox[{"M_", "?", "MatrixQ"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vals", ",", "inds"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"vals", "=", 
         RowBox[{"Eigenvalues", "[", "M", "]"}]}], ";", "\n", "\t", 
        RowBox[{"inds", "=", 
         RowBox[{"Range", "[", 
          RowBox[{"Length", "[", "vals", "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Creates", " ", "the", " ", "list", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "*)"}], "\n", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Group", " ", "the", " ", "indices", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], " ", "based", " ", "on", 
          " ", "the", " ", "actual", " ", "eigenvalue", " ", "at", " ", 
          "that", " ", "position"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Values", "[", 
         RowBox[{"GroupBy", "[", 
          RowBox[{"inds", ",", 
           RowBox[{
            RowBox[{"vals", "[", 
             RowBox[{"[", "#", "]"}], "]"}], "&"}]}], "]"}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"example", ":", 
     RowBox[{"returns", " ", 
      RowBox[{"{", "}"}], " ", "if", " ", "no", " ", "degeneracies", " ", 
      RowBox[{"(", 
       RowBox[{"every", " ", "group", " ", "is", " ", "size", " ", "1"}], 
       ")"}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"IsDegenerateQ", "[", 
      RowBox[{"M_", "?", "MatrixQ"}], "]"}], ":=", 
     RowBox[{"AnyTrue", "[", 
      RowBox[{
       RowBox[{"GetDegenerateGroups", "[", "M", "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "#", "]"}], ">", "1"}], "&"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.963920127522972*^9, 3.963920181565817*^9}, {
   3.9639207422514305`*^9, 3.9639207444065456`*^9}, {3.96392188528697*^9, 
   3.963921911741453*^9}, {3.9639219520324745`*^9, 3.9639220204027843`*^9}, {
   3.963924094192152*^9, 3.9639242050608807`*^9}, {3.9639244868945255`*^9, 
   3.9639245274797783`*^9}, {3.963929069126608*^9, 3.963929087276249*^9}, 
   3.963929151762848*^9, {3.9642558789515896`*^9, 3.9642558815285225`*^9}, {
   3.9647014344234295`*^9, 3.9647014635506706`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"2dae0bde-c7a3-654a-b852-206dc9d9fe7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DegenCase", "[", 
    RowBox[{"M_", ",", "q_Symbol"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pert", ",", "M0", ",", "M1", ",", "M2", ",", "vals0", ",", "vecs0", ",",
        "n", ",", "groups", ",", "allIdx", ",", "valsSeries", ",", 
       "vecsSeries", ",", "b", ",", "blockIdx", ",", "m", ",", "blockVecs", ",",
        "lambda0block", ",", "W", ",", "wvals", ",", "wvecs", ",", "psi0s", ",",
        "outsideIdx", ",", "lambda1block", ",", "lambda2block", ",", 
       "psiFirstOrderOutside", ",", "psiSecOrderOutside", ",", "H2eff", ",", 
       "H2vals", ",", "H2vecs", ",", "psiFromH2", ",", "k", ",", "nidx", ",", 
       "psi1", ",", "psi2", ",", "project0", ",", "outside"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "function", " ", "to", " ", "enforce", " ", "intermediate", " ", 
       "normalization"}], "*)"}], 
     RowBox[{
      RowBox[{
       RowBox[{"project0", "[", 
        RowBox[{"v_", ",", "idx_"}], "]"}], ":=", 
       RowBox[{"v", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"vecs0", "[", 
             RowBox[{"[", "idx", "]"}], "]"}], "]"}], ".", "v"}], ")"}], " ", 
         RowBox[{"vecs0", "[", 
          RowBox[{"[", "idx", "]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"1", ")"}], " ", "rescaled", " ", "coefficient", " ", 
        "matrices"}], "*)"}], 
      RowBox[{"pert", "=", 
       RowBox[{"RescaleAndCoefficients", "[", 
        RowBox[{
         RowBox[{"M", "[", "q", "]"}], ",", "q", ",", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M0", ",", "M1", ",", "M2"}], "}"}], "=", 
       RowBox[{"pert", "[", "\"\<coefficients\>\"", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"2", ")"}], " ", "zeroth"}], "-", 
        RowBox[{"order", " ", "eigendecomposition"}]}], "*)"}], 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vals0", ",", "vecs0"}], "}"}], "=", 
       RowBox[{"Eigensystem", "[", "M0", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "vals0", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"groups", "=", 
       RowBox[{"GetDegenerateGroups", "[", "M0", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"allIdx", "=", 
       RowBox[{"Range", "[", "n", "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"3", ")"}], " ", "initialize", " ", "result", " ", 
        "containers"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"valsSeries", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vecsSeries", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"4", ")"}], " ", "loop", " ", "over", " ", "groups"}], "*)"}],
       "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"blockIdx", "=", 
          RowBox[{"groups", "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "blockIdx", "]"}], "==", "1"}], ",", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"-", "Non"}]}]}], "-", 
             RowBox[{"degenerate", " ", 
              RowBox[{
               RowBox[{"case", "--"}], "--"}]}], "-"}], "*)"}], 
           RowBox[{
            RowBox[{"nidx", "=", 
             RowBox[{"First", "[", "blockIdx", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"outside", "=", 
             RowBox[{"Complement", "[", 
              RowBox[{"allIdx", ",", 
               RowBox[{"{", "nidx", "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"eigenvalue", " ", "up", " ", "to", " ", "O", 
              RowBox[{"(", 
               RowBox[{"q", "^", "2"}], ")"}]}], "*)"}], 
            RowBox[{
             RowBox[{"valsSeries", "[", 
              RowBox[{"[", "nidx", "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"vals0", "[", 
               RowBox[{"[", "nidx", "]"}], "]"}], "+", 
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"vecs0", "[", 
                   RowBox[{"[", "nidx", "]"}], "]"}], "]"}], ".", 
                 RowBox[{"(", 
                  RowBox[{"M1", ".", 
                   RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}]}], ")"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"q", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Conjugate", "[", 
                   RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{"M2", ".", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}]}], ")"}]}], "+", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}]}], ")"}]}], "]"}], "^", 
                    "2"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}]}], ")"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"m", ",", "outside"}], "}"}]}], "]"}]}], 
                ")"}]}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"first", "-", 
              RowBox[{
              "order", " ", "correction", " ", "to", " ", "eigenvector"}]}], 
             "*)"}], 
            RowBox[{"psi1", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}]}], ")"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"vals0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "-", 
                   RowBox[{"vals0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}]}], ")"}]}], " ", 
                RowBox[{"vecs0", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "outside"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"psi1", "=", 
             RowBox[{"project0", "[", 
              RowBox[{"psi1", ",", "nidx"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"second", "-", 
              RowBox[{
              "order", " ", "correction", " ", "to", " ", "eigenvector"}]}], 
             "*)"}], 
            RowBox[{"psi2", "=", 
             RowBox[{"Simplify", "@", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"Module", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"num", ",", "denom"}], "}"}], ",", 
                  RowBox[{
                   RowBox[{"denom", "=", 
                    RowBox[{
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}]}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"num", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M2", ".", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}]}], ")"}]}], ")"}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", "psi1"}], ")"}]}], ")"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}]}], ")"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], ".", "psi1"}], 
                    ")"}]}]}]}], ";", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"num", "/", "denom"}], ")"}], " ", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "m", "]"}], "]"}]}]}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "outside"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"psi2", "=", 
             RowBox[{
              RowBox[{"project0", "[", 
               RowBox[{"psi2", ",", "nidx"}], "]"}], "-", 
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Conjugate", "[", "psi1", "]"}], ".", "psi1"}], 
                ")"}], " ", 
               RowBox[{"vecs0", "[", 
                RowBox[{"[", "nidx", "]"}], "]"}]}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"vecsSeries", "[", 
              RowBox[{"[", "nidx", "]"}], "]"}], "=", 
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{"vecs0", "[", 
                RowBox[{"[", "nidx", "]"}], "]"}], "+", 
               RowBox[{"q", " ", "psi1"}], "+", 
               RowBox[{
                RowBox[{"q", "^", "2"}], " ", "psi2"}]}], "]"}]}]}], ",", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"-", "Degenerate"}]}]}], " ", 
              RowBox[{
               RowBox[{"case", "--"}], "--"}]}], "-"}], "*)"}], 
           RowBox[{
            RowBox[{"m", "=", 
             RowBox[{"Length", "[", "blockIdx", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"blockVecs", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"vecs0", "[", 
                RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", "blockIdx"}]}], ";",
             "\[IndentingNewLine]", 
            RowBox[{"lambda0block", "=", 
             RowBox[{"vals0", "[", 
              RowBox[{"[", 
               RowBox[{"blockIdx", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"build", " ", "W"}], "=", 
              RowBox[{
              "projection", " ", "of", " ", "M1", " ", "into", " ", 
               "degenerate", " ", "subspace"}]}], "*)"}], 
            RowBox[{"W", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Conjugate", "[", 
                 RowBox[{"blockVecs", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], ".", 
                RowBox[{"(", 
                 RowBox[{"M1", ".", 
                  RowBox[{"blockVecs", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "m"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "m"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"wvals", ",", "wvecs"}], "}"}], "=", 
             RowBox[{"Eigensystem", "[", "W", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"Union", "[", "wvals", "]"}], "]"}], ">", "1"}], ",", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"--", 
                 RowBox[{"-", "W"}]}], " ", 
                RowBox[{"splits", ":", 
                 RowBox[{"first", "-", 
                  RowBox[{"order", " ", 
                   RowBox[{"splitting", "--"}]}], "-"}]}]}], "*)"}], 
              RowBox[{
               RowBox[{"lambda1block", "=", "wvals"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"psi0s", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Normalize", "[", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"wvecs", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "a"}], "]"}], "]"}], " ", 
                    RowBox[{"blockVecs", "[", 
                    RowBox[{"[", "a", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "m"}], "}"}]}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"outsideIdx", "=", 
                RowBox[{"Complement", "[", 
                 RowBox[{"allIdx", ",", "blockIdx"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"lambda2block", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Simplify", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"psi0s", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M2", ".", 
                    RowBox[{"psi0s", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"psi0s", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], "]"}], "^", 
                    "2"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"lambda0block", "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "outsideIdx"}], "}"}]}], "]"}]}], "]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"psiFirstOrderOutside", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Simplify", "[", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"psi0s", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"lambda0block", "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}], " ", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "outsideIdx"}], "}"}]}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"psiSecOrderOutside", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Simplify", "@", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"num", ",", "denom"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"denom", "=", 
                    RowBox[{"lambda0block", "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"num", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M2", ".", 
                    RowBox[{"psi0s", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"psiFirstOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}], "-", 
                    RowBox[{
                    RowBox[{"lambda1block", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"psiFirstOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"num", "/", "denom"}], ")"}], " ", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}]}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "outsideIdx"}], "}"}]}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Do", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"nidx", "=", 
                   RowBox[{"blockIdx", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"valsSeries", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "=", 
                   RowBox[{"lambda0block", "+", 
                    RowBox[{"q", " ", 
                    RowBox[{"lambda1block", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"q", "^", "2"}], " ", 
                    RowBox[{"lambda2block", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"vecsSeries", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "=", 
                   RowBox[{"Simplify", "[", 
                    RowBox[{
                    RowBox[{"psi0s", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "+", 
                    RowBox[{"q", " ", 
                    RowBox[{"psiFirstOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"q", "^", "2"}], " ", 
                    RowBox[{"psiSecOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"--", 
                 RowBox[{"-", 
                  RowBox[{"else", ":", 
                   RowBox[{
                    RowBox[{"no", " ", "first"}], "-", 
                    RowBox[{"order", " ", "splitting"}]}]}]}]}], ",", 
                RowBox[{
                 RowBox[{"go", " ", "to", " ", "second", " ", 
                  RowBox[{"order", "--"}]}], "-"}]}], "*)"}], 
              RowBox[{
               RowBox[{"outsideIdx", "=", 
                RowBox[{"Complement", "[", 
                 RowBox[{"allIdx", ",", "blockIdx"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"H2eff", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Simplify", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"blockVecs", "[", 
                    RowBox[{"[", "a", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M2", ".", 
                    RowBox[{"blockVecs", "[", 
                    RowBox[{"[", "b", "]"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"blockVecs", "[", 
                    RowBox[{"[", "a", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"blockVecs", "[", 
                    RowBox[{"[", "b", "]"}], "]"}]}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"lambda0block", "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "outsideIdx"}], "}"}]}], "]"}]}], "]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"a", ",", "m"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"b", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"H2vals", ",", "H2vecs"}], "}"}], "=", 
                RowBox[{"Eigensystem", "[", "H2eff", "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"psiFromH2", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Normalize", "[", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"H2vecs", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "a"}], "]"}], "]"}], " ", 
                    RowBox[{"blockVecs", "[", 
                    RowBox[{"[", "a", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "m"}], "}"}]}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"psiFirstOrderOutside", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Simplify", "[", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"psiFromH2", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"lambda0block", "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}], " ", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "outsideIdx"}], "}"}]}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"psiSecOrderOutside", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Simplify", "@", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"num", ",", "denom"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"denom", "=", 
                    RowBox[{"lambda0block", "-", 
                    RowBox[{"vals0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"num", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M2", ".", 
                    RowBox[{"psiFromH2", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"M1", ".", 
                    RowBox[{"psiFirstOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}]}]}], ";",
                     "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"num", "/", "denom"}], ")"}], " ", 
                    RowBox[{"vecs0", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}]}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "outsideIdx"}], "}"}]}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Do", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"nidx", "=", 
                   RowBox[{"blockIdx", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"valsSeries", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "=", 
                   RowBox[{"lambda0block", "+", 
                    RowBox[{"q", "*", "0"}], "+", 
                    RowBox[{
                    RowBox[{"q", "^", "2"}], " ", 
                    RowBox[{"H2vals", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"vecsSeries", "[", 
                    RowBox[{"[", "nidx", "]"}], "]"}], "=", 
                   RowBox[{"Simplify", "[", 
                    RowBox[{
                    RowBox[{"psiFromH2", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "+", 
                    RowBox[{"q", " ", 
                    RowBox[{"psiFirstOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"q", "^", "2"}], " ", 
                    RowBox[{"psiSecOrderOutside", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "m"}], "}"}]}], "]"}]}]}], "]"}]}]}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", 
          RowBox[{"Length", "[", "groups", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"5", ")"}], " ", "return", " ", "association"}], "*)"}], 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<value\>\"", "->", "valsSeries"}], ",", 
        RowBox[{"\"\<vector\>\"", "->", "vecsSeries"}]}], "|>"}]}]}], "]"}]}],
   "\n"}]], "Input",
 CellChangeTimes->{{3.9646415477453136`*^9, 3.9646415477453136`*^9}, {
   3.9646942860436764`*^9, 3.9646943206033306`*^9}, 3.964696394902546*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"e56f376f-a612-9742-95f0-c20c3edd057a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"out", "=", 
    RowBox[{"DegenCase", "[", 
     RowBox[{"mnu", ",", "\[Epsilon]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val", " ", "=", " ", 
   RowBox[{"out", "[", "\"\<value\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vects", " ", "=", 
    RowBox[{"out", "[", "\"\<vector\>\"", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"val", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"vects", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9641904483490715`*^9, 3.9641904551283436`*^9}, {
   3.964190555852915*^9, 3.9641905623989105`*^9}, 3.964256002330345*^9, {
   3.9646140056591377`*^9, 3.964614017557535*^9}, 3.9646170626171494`*^9, {
   3.9646958445291653`*^9, 3.9646958459591846`*^9}, {3.9646959007227154`*^9, 
   3.9646959597108994`*^9}, {3.964697311858408*^9, 3.96469731353895*^9}, 
   3.9932576205158005`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"d07e7a72-d345-b044-b542-f2960805e729"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["Y22", "2"], " ", "\[Alpha]22"}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Y21", " ", "Y22", " ", "\[Alpha]12"}], "+", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"Y11", " ", "Y22", " ", "\[Alpha]12"}], "+", 
               RowBox[{"Y12", " ", "Y22", " ", "\[Alpha]22"}]}], "]"}], "2"], 
            RowBox[{
             SuperscriptBox["Y22", "2"], " ", "\[Alpha]22"}]]}], ")"}]}]}]},
      {
       FractionBox[
        RowBox[{
         SuperscriptBox["Y11", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Alpha]12", "2"]}], "+", 
           RowBox[{"\[Alpha]11", " ", "\[Alpha]22"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "\[Alpha]22"]},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9647039937423363`*^9, 3.9647050877720165`*^9, 
  3.964714799244932*^9, 3.96479200672777*^9, 3.9647922813823757`*^9, 
  3.964797922145033*^9, 3.96883518769643*^9, 3.9710922534784584`*^9, 
  3.9931844858094006`*^9, 3.993257621400421*^9, 3.9969075145006046`*^9},
 CellLabel->
  "Out[46]//MatrixForm=",ExpressionUUID->"0ed7c10c-fe6f-6647-b60e-\
bce181650e1e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y11", " ", "\[Alpha]12"}], "+", 
          RowBox[{"Y12", " ", "\[Alpha]22"}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{"Y22", " ", "\[Alpha]22"}]], 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y11", " ", "\[Alpha]12"}], "+", 
           RowBox[{"Y12", " ", "\[Alpha]22"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{
           RowBox[{"Y11", " ", "\[Alpha]12"}], "+", 
           RowBox[{"Y12", " ", "\[Alpha]22"}]}], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["Y22", "2"], " ", "\[Alpha]22", " ", 
         RowBox[{"Conjugate", "[", "\[Alpha]22", "]"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y31", " ", "\[Alpha]12"}], "+", 
          RowBox[{"Y32", " ", "\[Alpha]22"}], "+", 
          RowBox[{"Y33", " ", "\[Alpha]23"}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{"Y22", " ", "\[Alpha]22"}]]},
     {"1", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y11", " ", "\[Alpha]12"}], "+", 
           RowBox[{"Y12", " ", "\[Alpha]22"}]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"Y22", " ", "\[Alpha]22"}]]}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y31", " ", "\[Alpha]12"}], "+", 
           RowBox[{"Y32", " ", "\[Alpha]22"}], "+", 
           RowBox[{"Y33", " ", "\[Alpha]23"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], 
        RowBox[{"Y22", " ", "\[Alpha]22"}]]}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9647039937423363`*^9, 3.9647050877720165`*^9, 
  3.964714799244932*^9, 3.96479200672777*^9, 3.9647922813823757`*^9, 
  3.964797922145033*^9, 3.96883518769643*^9, 3.9710922534784584`*^9, 
  3.9931844858094006`*^9, 3.993257621400421*^9, 3.9969075145527096`*^9},
 CellLabel->
  "Out[47]//MatrixForm=",ExpressionUUID->"d509cc03-5b47-684c-bd5a-\
55fef8a05a54"]
}, Open  ]]
},
WindowSize->{1269, 646.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.1 Inherited,
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"71ed6e9a-ffce-4b45-be23-b1987dc6ef94"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 1416, 37, 219, "Input",ExpressionUUID->"34a26d6c-c5ca-7a48-96f6-f579afd80e81"],
Cell[CellGroupData[{
Cell[1995, 61, 4959, 83, 198, "Input",ExpressionUUID->"9d65877f-b3a5-3242-a57d-d6c6454ae960"],
Cell[6957, 146, 1105, 26, 83, "Output",ExpressionUUID->"f267231e-e225-234b-9a13-524b49200b0d"],
Cell[8065, 174, 1169, 26, 83, "Output",ExpressionUUID->"dc8bed19-b158-8248-b263-ddad895ed6f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9271, 205, 3712, 52, 51, "Input",ExpressionUUID->"ad149df6-ffb5-ab46-9489-0a1e0e285565"],
Cell[12986, 259, 8532, 196, 121, "Output",ExpressionUUID->"39d33dc8-4a20-8c40-b779-2f1d087e8756"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21555, 460, 1536, 24, 51, "Input",ExpressionUUID->"bfa55452-eb9d-984b-86b6-84e3d2039500"],
Cell[23094, 486, 753, 12, 35, "Output",ExpressionUUID->"6b7315a4-8dab-1a4e-bace-0fa37d7ef792"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23884, 503, 2318, 46, 114, "Input",ExpressionUUID->"a7fb802d-fe6d-d440-88ae-eea0bdc22100"],
Cell[26205, 551, 1837, 37, 83, "Output",ExpressionUUID->"7ecf2b69-101e-8040-905c-b709af12d119"],
Cell[28045, 590, 1656, 28, 35, "Output",ExpressionUUID->"1b222dc1-da99-0743-848d-c70b100ebf8d"]
}, Open  ]],
Cell[29716, 621, 8742, 170, 261, "Input",ExpressionUUID->"7d88b4ba-2e47-0144-89e8-94fad78961e0"],
Cell[CellGroupData[{
Cell[38483, 795, 1592, 27, 114, "Input",ExpressionUUID->"5bd05193-ea11-8348-a355-f4654dca4538"],
Cell[40078, 824, 4912, 82, 88, "Output",ExpressionUUID->"90efc9c1-67d8-294d-a2b3-016b6495869a"],
Cell[44993, 908, 5147, 88, 110, "Output",ExpressionUUID->"faafed89-a0bd-9f48-a7d5-0036f095a1a3"],
Cell[50143, 998, 11376, 241, 121, "Output",ExpressionUUID->"cca35dea-5aeb-e842-b4c1-61215e23b4bb"]
}, Open  ]],
Cell[61534, 1242, 3310, 83, 198, "Input",ExpressionUUID->"776132a8-8de2-f54a-89b5-7da384cfd9e2"],
Cell[64847, 1327, 2399, 59, 219, "Input",ExpressionUUID->"fc398f21-fe97-3f47-a500-6d5ba05dc0fe"],
Cell[CellGroupData[{
Cell[67271, 1390, 2168, 45, 261, "Input",ExpressionUUID->"abed18ae-d54b-224a-919a-8366e69d3551"],
Cell[69442, 1437, 3973, 55, 35, "Output",ExpressionUUID->"7b662ef3-5a5b-8247-8eda-74975e937c72"],
Cell[73418, 1494, 12101, 260, 99, "Output",ExpressionUUID->"3ba0fdb8-3aed-ac4a-9118-604b9075666c"],
Cell[85522, 1756, 4526, 74, 86, "Output",ExpressionUUID->"605d1e68-3a68-aa43-87d6-2062dd341880"],
Cell[90051, 1832, 4715, 78, 83, "Output",ExpressionUUID->"8fd0fcc6-0212-3f4b-9a3b-8856d96e939e"],
Cell[94769, 1912, 5135, 87, 86, "Output",ExpressionUUID->"fdc6b830-c627-3f48-923f-bd8792d70a7e"]
}, Open  ]],
Cell[99919, 2002, 5457, 132, 554, "Input",ExpressionUUID->"2dae0bde-c7a3-654a-b852-206dc9d9fe7c"],
Cell[105379, 2136, 31785, 738, 1391, "Input",ExpressionUUID->"e56f376f-a612-9742-95f0-c20c3edd057a"],
Cell[CellGroupData[{
Cell[137189, 2878, 1077, 23, 156, "Input",ExpressionUUID->"d07e7a72-d345-b044-b542-f2960805e729"],
Cell[138269, 2903, 1871, 50, 111, "Output",ExpressionUUID->"0ed7c10c-fe6f-6647-b60e-bce181650e1e"],
Cell[140143, 2955, 2673, 72, 120, "Output",ExpressionUUID->"d509cc03-5b47-684c-bd5a-55fef8a05a54"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/Normal_Hierarchy.py <==
"""
Normal Hierarchy: Type-I seesaw with FN U(1)_X symmetry.

Majorana:   a11, a12, a13, a22, a23, a33  (no texture zeros)
NDIM = 17: log10_M0, epsilon, 9 Yukawa, 6 Majorana

Parameter layout (16 total):
  x[0]     = log10(M0)          in [13, 17]
  x[1]     = epsilon            in [0.1, 0.5]
  x[2:10]  = y11,y12,y13,y21,y23,y31,y32,y33   (8 Yukawa, y22=0)
  x[10:16] = a11,a12,a13,a22,a23,a33            (6 Majorana, no zeros)

NuFIT 6.0 NH with SK atmospheric data:
  dm21 = 7.49e-5  ± 0.19e-5  eV^2
  dm31 = 2.513e-3 ± 0.021e-3 eV^2
  s12  = 0.308    ± 0.0115
  s13  = 0.02215  ± 0.00057
  s23  = 0.470    ± 0.015    (lower octant NH best fit)

Naturalness: r = max|y_ij| / min|y_ij| over x[2:10] (8 Yukawa only).
             y22=0 is excluded by construction.

"""

import numpy as np
import os, json, time, warnings
warnings.filterwarnings('ignore')

# =============================================================================
# CONFIG — edit here only
# =============================================================================
BASE   = os.path.dirname(os.path.abspath(__file__))
OUTDIR = os.path.join(BASE, "NH_UltraNest1")
# For local fast testing: run a single short run with relaxed convergence
# and far fewer live points so it completes quickly on a laptop.

# These are much smaller than production settings and trade accuracy for speed.
MIN_LIVE     = 50000
CLUSTER_LIVE = 300
DLOGZ        = 0.2
NSTEPS       = 50            # same choice as your IH script, for comparability
N_RUNS       = 3              # repeat, exactly like IH, to get run-to-run SD(logZ)
# in sampler.run():

# =============================================================================
# PHYSICS — NuFIT 6.0 NH with SK atmospheric data
# =============================================================================
V_EW   = 246.22   # GeV
GEV2EV = 1e9

DATA_NH = {
    "dm21": (7.49e-5,   0.19e-5),    # eV^2  dm21 = m2^2 - m1^2 > 0
    "dm31": (2.513e-3,  0.021e-3),   # eV^2  dm31 = m3^2 - m1^2 > 0 (NH)
    "s12":  (0.308,     0.0115),
    "s13":  (0.02215,   0.00057),
    "s23":  (0.470,     0.015),      # lower octant NH best fit
}

# NDIM must match the number of parameters in PARAM_NAMES

PARAM_NAMES = [
    'log10_M0', 'epsilon',
    'y11', 'y12', 'y13',
    'y21', 'y22', 'y23', 
    'y31', 'y32', 'y33',   # y22=0 unexcluded
    'a11', 'a12', 'a13', 'a22', 'a23', 'a33',
]
NDIM = len(PARAM_NAMES)

def loglike(x):
    """
    NH Type-I seesaw loglikelihood.

    Y matrix (y22 = 0 texture zero):
        [[y11,    e*y12,     e*y13  ],
         [e*y21,  y22,         e^2*y23],
         [e*y31,  e^2*y32,   y33    ]]

    MR matrix (no texture zeros for NH):
        M0 * [[a11,        e^3*a12,  e*a13   ],
              [e^3*a12,    e^4*a22,  e^2*a23 ],
              [e*a13,      e^2*a23,  a33     ]]

    NH eigenvalue ordering from np.linalg.eigh (ascending m^2):
        [m1, m2, m3]
    PMNS columns: U[:,1] = nu_2, U[:,2] = nu_3
      s13 = |U[0,2]|^2
      s12 = |U[0,1]|^2 / (1 - s13)
      s23 = |U[1,2]|^2 / (1 - s13)
      dm21 = msq[1] - msq[0] > 0
      dm31 = msq[2] - msq[0] > 0

    Returns -0.5 * chi2, or -1e300 on numerical failure.
    """
    M0 = 10**x[0]
    e  = x[1]
    y11, y12, y13, y21,y22, y23, y31, y32, y33 = x[2:11]
    a11, a12, a13, a22, a23, a33 = x[11:17]

    Y = np.array([
        [y11,    e*y12,     e*y13    ],
        [e*y21,  y22,       e**2*y23 ],
        [e*y31,  e**2*y32,  y33      ],
    ], dtype=complex)

    MR = M0 * np.array([
        [a11,        e**3*a12,  e*a13    ],
        [e**3*a12,   e**4*a22,  e**2*a23 ],
        [e*a13,      e**2*a23,  a33      ],
    ], dtype=complex)

    if abs(np.linalg.det(MR)) < 1e-290:
        return -1e300

    try:
        MRi = np.linalg.inv(MR)
    except np.linalg.LinAlgError:
        return -1e300

    mn = -0.5 * V_EW**2 * (Y @ MRi @ Y.T) * GEV2EV
    mn = 0.5 * (mn + mn.T)

    H = mn.conj().T @ mn
    try:
        msq, U = np.linalg.eigh(0.5 * (H + H.conj().T))
    except np.linalg.LinAlgError:
        return -1e300

    if np.any(msq < 0):
        return -1e300

    # NH: eigh returns [m1^2, m2^2, m3^2] ascending
    u2 = U[:, 1]   # nu_2 column (solar)
    u3 = U[:, 2]   # nu_3 column (atmospheric)

    s13   = float(abs(u3[0])**2)
    denom = max(1.0 - s13, 1e-12)
    s12   = float(np.clip(abs(u2[0])**2 / denom, 0.0, 1.0))
    s23   = float(np.clip(abs(u3[1])**2 / denom, 0.0, 1.0))
    dm21  = float(msq[1] - msq[0])   # > 0 for NH
    dm31  = float(msq[2] - msq[0])   # > 0 for NH

    chi2 = (
        ((dm21 - DATA_NH['dm21'][0]) / DATA_NH['dm21'][1])**2 +
        ((dm31 - DATA_NH['dm31'][0]) / DATA_NH['dm31'][1])**2 +
        ((s12  - DATA_NH['s12'][0])  / DATA_NH['s12'][1] )**2 +
        ((s13  - DATA_NH['s13'][0])  / DATA_NH['s13'][1] )**2 +
        ((s23  - DATA_NH['s23'][0])  / DATA_NH['s23'][1] )**2
    )
    return -0.5 * chi2


def ptform(u):
    """
    Maps u ~ Uniform[0,1]^NDIM to physical parameter space.
    Supports both 1-D (shape (NDIM,)) and 2-D (shape (n, NDIM)) inputs.
    """
    u = np.asarray(u)
    if u.ndim == 1:
        u = np.clip(u, 0.0, 1.0)
        x = np.empty(NDIM)
        x[0] = 13.0 + 4.0 * u[0]
        x[1] = 0.1 + 0.4 * u[1]
        # Yukawa (now includes y22) -> indices 2..10 (9 values)
        x[2:11] = -3.0 + 6.0 * u[2:11]
        # Majorana a_kl -> indices 11..16 (6 values)
        x[11:17] = -3.0 + 6.0 * u[11:17]
        return x
    elif u.ndim == 2:
        u = np.clip(u, 0.0, 1.0)
        n = u.shape[0]
        if u.shape[1] != NDIM:
            raise AssertionError(f"Expected input with second dim {NDIM}, got {u.shape[1]}")
        x = np.empty((n, NDIM))
        x[:, 0] = 13.0 + 4.0 * u[:, 0]
        x[:, 1] = 0.1 + 0.4 * u[:, 1]
        x[:, 2:11] = -3.0 + 6.0 * u[:, 2:11]
        x[:, 11:17] = -3.0 + 6.0 * u[:, 11:17]
        return x
    else:
        raise AssertionError("Input u must be 1-D or 2-D array")


def naturalness(samples):
    """
    r = max|y_ij| / min|y_ij| over x[2:10] (8 Yukawa only).
    y22=0 is excluded by the index range — never include it.
    Never include Majorana a_kl (x[10:16]).
    """
    y  = np.abs(samples[:, 2:11])
    ym = np.where(y > 1e-10, y, np.inf)
    return np.where(
        np.isfinite(ym.min(1)) & (ym.min(1) > 0),
        y.max(1) / ym.min(1),
        np.inf,
    )


# =============================================================================
# SINGLE RUN
# =============================================================================
def run_single(run_i):
    run_dir   = os.path.join(OUTDIR, f"Run_{run_i:02d}")
    log_dir   = os.path.join(run_dir, "log")
    meta_path = os.path.join(run_dir, "metadata.json")
    os.makedirs(run_dir, exist_ok=True)

    if os.path.exists(meta_path):
        m = json.load(open(meta_path))
        print(f"  Run {run_i}: already done — "
              f"logZ={m['logZ']:.4f}±{m['logZerr']:.4f}  "
              f"P(r<30)={m['p30']:.2f}%")
        return m

    try:
        import ultranest
        import ultranest.stepsampler as ss
    except ImportError:
        print("ERROR: ultranest not installed.")
        print("Fix: pip install --user --force-reinstall --no-binary ultranest ultranest h5py")
        return None
    except ValueError as e:
        if "numpy.dtype size changed" in str(e):
            print("ERROR: numpy ABI mismatch.")
            print("Fix: pip install --user --force-reinstall --no-binary ultranest ultranest")
            return None
        raise

    print(f"\n{'='*65}")
    print(f"  RUN {run_i}  NH UltraNest  min_live={MIN_LIVE:,}  dlogz={DLOGZ}")
    print(f"  cluster_min={CLUSTER_LIVE}  nsteps={NSTEPS}")
    print(f"  log_dir = {log_dir}")
    print(f"  (resumes from checkpoint if interrupted)")
    print(f"{'='*65}", flush=True)

    t0 = time.time()

    sampler = ultranest.ReactiveNestedSampler(
        PARAM_NAMES,
        loglike,
        ptform,
        log_dir    = log_dir,
        resume     = 'resume',
        vectorized = False,
    )

    sampler.stepsampler = ss.SliceSampler(
        nsteps             = NSTEPS,
        generate_direction = ss.generate_region_random_direction,
    )

    result = sampler.run(
        min_num_live_points     = MIN_LIVE,
        cluster_num_live_points = CLUSTER_LIVE,
        dlogz                   = DLOGZ,        
        min_ess      = 20000,
        max_ncalls   = 2_000_000_000,
        show_status             = True,
    )

    logZ    = float(result['logz'])
    logZerr = float(result['logzerr'])
    ncall   = int(result.get('ncall', 0))
    niter   = int(result.get('niter', 0))
    ess     = float(result.get('ess', 0))

    eq_s = np.array(result['samples'], dtype=np.float64)
    r    = naturalness(eq_s)
    p30  = float(np.mean(r < 30) * 100)

    elapsed = (time.time() - t0) / 3600

    print(f"\n  RUN {run_i} COMPLETE")
    print(f"  logZ         = {logZ:.4f}  ±  {logZerr:.4f}")
    print(f"  P(r<30)      = {p30:.2f}%")
    print(f"  ncall        = {ncall:,}")
    print(f"  niter        = {niter:,}")
    print(f"  ESS          = {ess:.0f}")
    print(f"  Time         = {elapsed:.2f}h", flush=True)

    np.savez_compressed(
        os.path.join(run_dir, "results.npz"),
        eq_samples = eq_s.astype(np.float32),
        logZ       = np.float64(logZ),
        logZerr    = np.float64(logZerr),
        p30        = np.float64(p30),
        ncall      = np.int64(ncall),
        niter      = np.int64(niter),
        ess        = np.float64(ess),
    )

    meta = dict(
        run_i    = run_i,
        logZ     = logZ,
        logZerr  = logZerr,
        p30      = p30,
        ncall    = ncall,
        niter    = niter,
        ess      = ess,
        elapsed  = elapsed,
        min_live = MIN_LIVE,
        dlogz    = DLOGZ,
        sampler  = 'ultranest',
        hierarchy = 'NH',
        nufit    = 'NuFIT 6.0 NH with SK',
    )
    with open(meta_path, 'w') as f:
        json.dump(meta, f, indent=2)

    return meta


# =============================================================================
# CONVERGENCE CHECK
# =============================================================================
def convergence_check(results):
    logZs = np.array([m['logZ'] for m in results])
    p30s  = np.array([m['p30']  for m in results])

    print(f"\n{'='*65}")
    print(f"CONVERGENCE SUMMARY  NH UltraNest ({len(results)} runs)")
    print(f"{'='*65}")
    print(f"\n  {'Run':>4} {'logZ':>10} {'logZerr':>9} {'P(r<30)':>9} {'ncall':>12}")
    for m in results:
        print(f"  {m['run_i']:>4} {m['logZ']:>10.4f} {m['logZerr']:>9.4f} "
              f"{m['p30']:>8.2f}% {m['ncall']:>12,}")

    sd_logZ   = float(np.std(logZs, ddof=1)) if len(results) > 1 else 0.0
    sd_p30    = float(np.std(p30s,  ddof=1)) if len(results) > 1 else 0.0
    mean_logZ = float(np.mean(logZs))

    # H_NH from dynesty: N_dead/N_live ≈ 3.36M/100k ≈ 33.6 nats
    H_est    = 33.6
    skilling = np.sqrt(H_est / MIN_LIVE)
    ratio    = sd_logZ / skilling if skilling > 0 else 0.0

    print(f"\n  logZ:    mean={mean_logZ:.4f}  SD={sd_logZ:.4f}")
    print(f"  P(r<30): mean={np.mean(p30s):.2f}%  SD={sd_p30:.2f}%")
    print(f"\n  Skilling sigma (H≈{H_est}, N={MIN_LIVE:,}): {skilling:.4f} nats")
    print(f"  Observed SD(logZ):                           {sd_logZ:.4f} nats")
    print(f"  Excess factor:                               {ratio:.1f}x")

    print(f"\n  CONVERGENCE VERDICT:")
    if ratio < 3:
        print(f"  CONVERGED — SD(logZ)={sd_logZ:.3f} < 3x Skilling={3*skilling:.3f}")
        print(f"  Final: P(r<30) = {np.mean(p30s):.2f}% ± {sd_p30:.2f}%")
    elif ratio < 10:
        print(f"  MARGINAL — {ratio:.1f}x Skilling. Consider re-running.")
    else:
        print(f"  NOT CONVERGED — {ratio:.1f}x Skilling.")

    out = os.path.join(OUTDIR, "summary.json")
    with open(out, 'w') as f:
        json.dump({
            'hierarchy':      'NH',
            'n_runs':         len(results),
            'min_live':       MIN_LIVE,
            'logZ_mean':      mean_logZ,
            'logZ_SD':        sd_logZ,
            'p30_mean':       float(np.mean(p30s)),
            'p30_SD':         sd_p30,
            'skilling_sigma': float(skilling),
            'excess_factor':  float(ratio),
            'converged':      bool(ratio < 3),
        }, f, indent=2)
    print(f"  Saved → {out}")


# =============================================================================
# MAIN
# =============================================================================
def main():
    os.makedirs(OUTDIR, exist_ok=True)
    print(f"\n{'#'*65}")
    print(f"  NH NESTED SAMPLING — UltraNest")
    print(f"  NuFIT 6.0 NH (with SK atmospheric)")
    print(f"  {N_RUNS} runs × min_live={MIN_LIVE:,}  dlogz={DLOGZ}")
    print(f"  Output → {OUTDIR}/")
    print(f"{'#'*65}\n")

    results = []
    for i in range(N_RUNS):
        m = run_single(i)
        if m is not None:
            results.append(m)

    if len(results) >= 2:
        convergence_check(results)
    elif len(results) == 1:
        print("\n  Only 1 run complete. Run again for convergence statistics.")
    else:
        print("\n  No runs completed.")


if __name__ == '__main__':
    main()

==> anc/Plotter.py <==
import argparse
from pathlib import Path

import corner
import matplotlib.pyplot as plt
import numpy as np

BASE = Path(__file__).resolve().parent
RUN_OUTDIR = BASE / "NH_UltraNest1"
PLOTS_OUT = BASE / "Plots2"
PLOTS_OUT.mkdir(parents=True, exist_ok=True)

DEFAULT_RUNS_TO_INCLUDE = [0, 1, 2]

DATA_NH = {
    "dm21": (7.49e-5, 0.19e-5),
    "dm31": (2.513e-3, 0.021e-3),
    "s12": (0.308, 0.0115),
    "s13": (0.02215, 0.00057),
    "s23": (0.470, 0.015),
}

V_EW = 246.22
GEV2EV = 1e9
LambdaFN_M0 = 1e-12

plt.rcParams.update({
    "font.family": "serif",
    "font.size": 12,
    "axes.labelsize": 13,
    "axes.titlesize": 14,
    "legend.fontsize": 11,
    "figure.dpi": 150,
})

parser = argparse.ArgumentParser(description="Plot NH UltraNest diagnostics for selected runs.")
parser.add_argument(
    "--runs",
    nargs="+",
    type=int,
    default=None,
    help="Run indices to include, e.g. --runs 0 1 or --runs 0 1 2. Defaults to the configured list above.",
)
args = parser.parse_args()
RUN_IDS = list(dict.fromkeys(args.runs if args.runs is not None else DEFAULT_RUNS_TO_INCLUDE))


def physics_builder(x):
    """NH vectorized physics builder matching Unsuppressed Run layout."""
    N = len(x)
    M0 = 10 ** x[:, 0]
    ep = x[:, 1]

    y11, y12, y13, y21, y22, y23, y31, y32, y33 = x[:, 2:11].T
    a11, a12, a13, a22, a23, a33 = x[:, 11:17].T

    Y = np.zeros((N, 3, 3), dtype=complex)
    Y[:, 0, 0] = y11
    Y[:, 0, 1] = ep * y12
    Y[:, 0, 2] = ep * y13
    Y[:, 1, 0] = ep * y21
    Y[:, 1, 1] = y22
    Y[:, 1, 2] = (ep ** 2) * y23
    Y[:, 2, 0] = ep * y31
    Y[:, 2, 1] = (ep ** 2) * y32
    Y[:, 2, 2] = y33

    MR = np.zeros((N, 3, 3), dtype=complex)
    MR[:, 0, 0] = a11
    MR[:, 0, 1] = a12 * (ep ** 3)
    MR[:, 0, 2] = a13 * ep
    MR[:, 1, 0] = a12 * (ep ** 3)
    MR[:, 1, 1] = a22 * (ep ** 4)
    MR[:, 1, 2] = a23 * (ep ** 2)
    MR[:, 2, 0] = a13 * ep
    MR[:, 2, 1] = a23 * (ep ** 2)
    MR[:, 2, 2] = a33

    MR *= M0[:, None, None]

    detM = np.linalg.det(MR)
    valid = np.abs(detM) > 1e-300

    InvMR = np.zeros_like(MR)
    if valid.any():
        InvMR[valid] = np.linalg.inv(MR[valid])

    mnu = -0.5 * GEV2EV * V_EW ** 2 * (Y @ InvMR @ np.transpose(Y, (0, 2, 1)))
    mnu = 0.5 * (mnu + np.transpose(mnu, (0, 2, 1)))

    H = mnu.conj().transpose((0, 2, 1)) @ mnu
    H = 0.5 * (H + H.conj().transpose((0, 2, 1)))

    try:
        msq, U = np.linalg.eigh(H)
    except np.linalg.LinAlgError:
        valid[:] = False
        return {}, valid

    valid &= np.all(msq >= 0, axis=1)

    u2 = U[:, :, 1]
    u3 = U[:, :, 2]

    s13 = np.abs(u3[:, 0]) ** 2
    denom = np.maximum(1.0 - s13, 1e-12)
    s12 = np.clip(np.abs(u2[:, 0]) ** 2 / denom, 0, 1)
    s23 = np.clip(np.abs(u3[:, 1]) ** 2 / denom, 0, 1)

    dm21 = msq[:, 1] - msq[:, 0]
    dm31 = msq[:, 2] - msq[:, 0]

    # Lambda_FN = 1e-12 * M0, so log10 Lambda_FN = log10 M0 - 12.
    log10_LambdaFN = x[:, 0] + np.log10(LambdaFN_M0)

    return dict(
        s12=s12,
        s13=s13,
        s23=s23,
        dm21=dm21,
        dm31=dm31,
        epsilon=x[:, 1],
        log10_LambdaFN=log10_LambdaFN,
    ), valid


def naturality(x):
    """Return the naturalness ratio r = Ymax / Ymin for the Yukawa block."""
    absY = np.abs(x[:, 2:11])
    Ymin = np.where(absY > 1e-10, absY, np.inf).min(axis=1)
    Ymax = absY.max(axis=1)
    r = Ymax / Ymin
    return np.where(np.isfinite(Ymin) & (Ymin > 0), r, np.inf)


def load_run(run_idx):
    res_path = RUN_OUTDIR / f"Run_{run_idx:02d}" / "results.npz"
    if not res_path.exists():
        raise FileNotFoundError(f"Results file not found: {res_path}")

    data = np.load(res_path)
    samples = data.get("eq_samples")
    if samples is None:
        raise KeyError(f"eq_samples not found in {res_path}: files={list(data.files)}")

    s = samples.astype(np.float64)
    obs, valid = physics_builder(s)
    valid_mask = valid
    obs_valid = {k: v[valid_mask] for k, v in obs.items()}
    r = naturality(s)

    print(f"Loaded Run {run_idx}: samples.shape={s.shape}, valid={int(valid_mask.sum()):,}")
    return s, obs_valid, valid_mask, r


def make_corner(data_cols, col_labels, truths, title, fname, color):
    data = np.column_stack(data_cols)
    mask = np.all(np.isfinite(data), axis=1)
    data = data[mask]
    if data.size == 0:
        raise ValueError(f"Empty data passed to corner plot for {title}")

    ranges = []
    for j in range(data.shape[1]):
        col = data[:, j]
        if col.size == 0:
            ranges.append((0.0, 1.0))
            continue
        mn = float(np.nanmin(col))
        mx = float(np.nanmax(col))
        if np.isclose(mn, mx):
            span = max(1e-6, abs(mn) * 1e-3, 1e-6)
            ranges.append((mn - span, mn + span))
        else:
            ranges.append((mn, mx))

    fig = corner.corner(
        data,
        labels=col_labels,
        truths=truths,
        range=ranges,
        truth_color="#e63946",
        color=color,
        bins=50,
        smooth=1.2,
        levels=(0.68, 0.95),
        fill_contours=True,
        plot_datapoints=False,
        plot_density=False,
        max_n_ticks=4,
        label_kwargs={"fontsize": 13},
        hist_kwargs={"linewidth": 2},
        contour_kwargs={"linewidths": 1.5},
        quantiles=[0.16, 0.50, 0.84],
        show_titles=True,
        title_kwargs={"fontsize": 11},
        title_fmt=".3g",
    )
    fig.suptitle(title, fontsize=14, fontweight="bold", y=1.01)
    plt.savefig(PLOTS_OUT / fname, dpi=200, bbox_inches="tight")
    plt.close()
    print(f"  Saved: {fname}")


print(f"\nIncluding runs: {RUN_IDS}")

OBS_BY_RUN = []
R_BY_RUN = []
S_BY_RUN = []
for run_idx in RUN_IDS:
    s, obs_valid, valid_mask, r = load_run(run_idx)
    OBS_BY_RUN.append(obs_valid)
    R_BY_RUN.append(r)
    S_BY_RUN.append(s)

OBS_ALL = {k: np.concatenate([obs[k] for obs in OBS_BY_RUN]) for k in OBS_BY_RUN[0]}
R_ALL = np.concatenate(R_BY_RUN)

RUN_COLORS = ["#457b9d", "#2a9d8f", "#e76f51"]
COLOR_MAP = {run_idx: RUN_COLORS[i % len(RUN_COLORS)] for i, run_idx in enumerate(RUN_IDS)}

print("\nPlot: CDF of naturalness ratio...")
fig, ax = plt.subplots(figsize=(10, 7))

for run_idx, r, col in zip(RUN_IDS, R_BY_RUN, [COLOR_MAP[r] for r in RUN_IDS]):
    rf = np.sort(r[np.isfinite(r)])
    cdf = np.arange(1, len(rf) + 1) / len(rf)
    p30 = float(np.mean(rf < 30) * 100)
    ax.plot(
        rf,
        cdf,
        lw=2.0,
        color=col,
        label=f"Run {run_idx:02d}: P(r<30)={p30:.1f}%  (N={len(rf):,})",
    )
    ax.fill_between(rf, cdf, where=(rf <= 30), color=col, alpha=0.07)

rf_all = np.sort(R_ALL[np.isfinite(R_ALL)])
cdf_all = np.arange(1, len(rf_all) + 1) / len(rf_all)
p30_all = float(np.mean(rf_all < 30) * 100)
ax.plot(
    rf_all,
    cdf_all,
    lw=3,
    color="black",
    ls="--",
    label=f"Combined: P(r<30)={p30_all:.1f}%  (N={len(rf_all):,})",
)

ax.axvline(30, color="black", ls=":", lw=1.5, label="r = 30")
ax.set_xscale("log")
ax.set_xlim(1, 3000)
ax.set_ylim(0, 1.02)
ax.set_xlabel(r"Naturalness ratio  $r = |Y_\mathrm{max}|/|Y_\mathrm{min}|$", fontsize=14)
ax.set_ylabel("CDF", fontsize=14)
ax.set_title("NH Naturalness CDF - Selected Runs", fontsize=14, fontweight="bold")
ax.legend(framealpha=0.9, loc="lower right")
ax.grid(True, alpha=0.25, which="both")
plt.tight_layout()
plt.savefig(PLOTS_OUT / "CDF_naturalness.png", dpi=200, bbox_inches="tight")
plt.close()
print("  Saved: CDF_naturalness.png")

print("Plot: Y_min / Y_max PDFs...")
fig, axes = plt.subplots(1, 2, figsize=(13, 5))

for run_idx, s, col in zip(RUN_IDS, S_BY_RUN, [COLOR_MAP[r] for r in RUN_IDS]):
    absY = np.abs(s[:, 2:11])
    yminv = np.where(absY > 1e-10, absY, np.inf).min(axis=1)
    ymaxv = absY.max(axis=1)

    lmin = np.log10(yminv[np.isfinite(yminv) & (yminv > 0)])
    lmax = np.log10(ymaxv[ymaxv > 0])

    kw = dict(bins=80, density=True, histtype="step", lw=2, color=col, label=f"Run {run_idx:02d}", alpha=0.9)
    axes[0].hist(lmin, **kw)
    axes[1].hist(lmax, **kw)

for ax, title, xl in zip(
    axes,
    [r"PDF of $\log_{10}|Y_\mathrm{min}|$", r"PDF of $\log_{10}|Y_\mathrm{max}|$"],
    [r"$\log_{10}|Y_\mathrm{min}|$", r"$\log_{10}|Y_\mathrm{max}|$"],
):
    ax.set_title(title, fontsize=14, fontweight="bold")
    ax.set_xlabel(xl, fontsize=13)
    ax.set_ylabel("Probability density", fontsize=12)
    ax.legend()
    ax.grid(True, alpha=0.25)

fig.suptitle("NH UltraNest — Yukawa Extreme-Value Distributions", fontsize=14, y=1.01)
plt.tight_layout()
plt.savefig(PLOTS_OUT / "PDF_Ymin_Ymax.png", dpi=200, bbox_inches="tight")
plt.close()
print("  Saved: PDF_Ymin_Ymax.png")

print("Plot: Corner plots...")
plot_loop = []
for i, run_idx in enumerate(RUN_IDS):
    plot_loop.append((OBS_BY_RUN[i], f"Run {run_idx:02d}", COLOR_MAP[run_idx], f"Run{run_idx:02d}"))
plot_loop.append((OBS_ALL, "Combined", "#333333", "Combined"))

for obs, lab, col, tag in plot_loop:
    make_corner(
        [obs["epsilon"], obs["log10_LambdaFN"], obs["s12"], obs["s13"], obs["s23"]],
        [r"$\epsilon$", r"$\log_{10}(\Lambda_{\mathrm{FN}}/\mathrm{GeV})$", r"$\sin^2\theta_{12}$", r"$\sin^2\theta_{13}$", r"$\sin^2\theta_{23}$"],
        [None, None, DATA_NH["s12"][0], DATA_NH["s13"][0], DATA_NH["s23"][0]],
        f"NH Mixing Angles — {lab}",
        f"Corner_Angles_{tag}.png",
        col,
    )

    make_corner(
        [obs["epsilon"], obs["log10_LambdaFN"], obs["dm21"] * 1e5, obs["dm31"] * 1e3],
        [r"$\epsilon$", r"$\log_{10}(\Lambda_{\mathrm{FN}}/\mathrm{GeV})$", r"$\Delta m_{12}^2 [10^{-5} \mathrm{eV}^2]$", r"$\Delta m_{31}^2 [10^{-3} \mathrm{eV}^2]$"],
        [None, None, DATA_NH["dm21"][0] * 1e5, DATA_NH["dm31"][0] * 1e3],
        f"NH Masses — {lab}",
        f"Corner_Masses_{tag}.png",
        col,
    )

print(f"\nAll done → {PLOTS_OUT}/")


==> anc/Summary.md <==
# Nested Sampling Evidence Summary

## NH Ordering
- **Run 1**: logZ = -26.5612 ± 0.0354
- **Run 2**: logZ = -26.4571 ± 0.0304
- **Run 3**: logZ = -26.5458 ± 0.0325

### Combined Results
- **Combined logZ**: -26.5203 ± 0.0189
- *(Sample std dev of the 3 runs: 0.0562)*

---

## IH Ordering
- **Run 1**: logZ = -29.0539 ± 0.0486
- **Run 2**: logZ = -28.9948 ± 0.0602
- **Run 3**: logZ = -29.1738 ± 0.0194

### Combined Results
- **Combined logZ**: -29.0714 ± 0.0278
- *(Sample std dev of the 3 runs: 0.0912)*

---

## Naturalness & Posterior Metrics

| Metric | Normal Hierarchy (NH) | Inverted Hierarchy (IH) |
| :--- | :--- | :--- |
| **Combined Evidence (ln Z)** | -26.5203 ± 0.0189 | -29.0714 ± 0.0278 |
| **Sample Scatter (SD)** | 0.0562 nats | 0.0912 nats |
| **Mean P(r < 30)** | 77.92% ± 0.35% | 68.93% ± 5.08% |
| **Total Likelihood Calls** | 1,380,760,621 | 2,183,660,505 |
| **Total Equal-Weighted Samples** | 4,785,629 | 5,169,144 |

### Model Comparison
- **Bayes Factor**: Delta ln Z = ln Z_NH - ln Z_IH = +2.5511 => B_(NH/IH) ≈ 12.8
- Under standard Bayesian model comparison scales (Jeffreys / Kass & Raftery), Delta ln Z = 2.55 represents **positive to strong evidence** in favor of Normal Hierarchy over Inverted Hierarchy.

